Man and machine thinking about the smooth 4-dimensional Poincar\'e conjecture

While topologists have had possession of possible counterexamples to the smooth 4-dimensional Poincar\'{e} conjecture (SPC4) for over 30 years, until recently no invariant has existed which could potentially distinguish these examples from the standard 4-sphere. Rasmussen's s-invariant, a slice obstruction within the general framework of Khovanov homology, changes this state of affairs. We studied a class of knots K for which nonzero s(K) would yield a counterexample to SPC4. Computations are extremely costly and we had only completed two tests for those K, with the computations showing that s was 0, when a landmark posting of Akbulut (arXiv:0907.0136) altered the terrain. His posting, appearing only six days after our initial posting, proved that the family of ``Cappell--Shaneson'' homotopy spheres that we had geared up to study were in fact all standard. The method we describe remains viable but will have to be applied to other examples. Akbulut's work makes SPC4 seem more plausible, and in another section of this paper we explain that SPC4 is equivalent to an appropriate generalization of Property R (``in S^3, only an unknot can yield S^1 x S^2 under surgery''). We hope that this observation, and the rich relations between Property R and ideas such as taut foliations, contact geometry, and Heegaard Floer homology, will encourage 3-manifold topologists to look at SPC4.

==> JavaKh-v2/src/com/mallardsoft/tuple/End.java <==
package com.mallardsoft.tuple;

public class End implements SeparatedAppender, Comparable<End> {
	
	private static End instance = new End();
	
	public static End getInstance() {
		return instance;
	}

	private End() { }

	public void appendString(StringBuffer buffer, String separator) {
	}

	public int compareTo(End o) {
		return 0;
	}

}


==> JavaKh-v2/src/com/mallardsoft/tuple/Pair.java <==
package com.mallardsoft.tuple;

public class Pair<T1, T2> extends Tuple<T1, Tuple<T2, End>> {

	public Pair(T1 m1, T2 m2) {
		super(m1, Tuple.from(m2));
	}

}


==> JavaKh-v2/src/com/mallardsoft/tuple/Quadruple.java <==
package com.mallardsoft.tuple;

public class Quadruple<T1, T2, T3, T4> extends Tuple<T1, Tuple<T2, Tuple<T3, Tuple<T4, End>>>> {

	public Quadruple(T1 m1, T2 m2, T3 m3, T4 m4) {
		super(m1, Tuple.from(m2, m3, m4));
	}

}


==> JavaKh-v2/src/com/mallardsoft/tuple/SeparatedAppender.java <==
package com.mallardsoft.tuple;

public interface SeparatedAppender {

	public void appendString(StringBuffer buffer, String separator);
	
}


==> JavaKh-v2/src/com/mallardsoft/tuple/Single.java <==
package com.mallardsoft.tuple;

public class Single<T1> extends Tuple<T1, End> {
	
	public Single(T1 m1) {
		super(m1, End.getInstance());
	}

}


==> JavaKh-v2/src/com/mallardsoft/tuple/Triple.java <==
package com.mallardsoft.tuple;

public class Triple<T1, T2, T3> extends Tuple<T1, Tuple<T2, Tuple<T3, End>>> {

	public Triple(T1 m1, T2 m2, T3 m3) {
		super(m1, Tuple.from(m2, m3));
	}
	
}


==> JavaKh-v2/src/com/mallardsoft/tuple/Tuple.java <==
package com.mallardsoft.tuple;

/**
 * Ordered set of elements.
 * <p>
 * You can use a tuple as a multi-valued key for hash-based or
 * ordered collections. Tuples properly implement hashCode and
 * equals to compare all items in the tuple with respect to order.
 * As a key to an ordered collection, the tuple gives the first
 * element precedence.
 * <p>
 * You can also use a tuple to return multiple values from a function.
 * Use one of the shorthand types ({@link Pair}, {@link Triple}, etc.)
 * as the return type for the function. Use one of the overloaded
 * {@link Tuple#from(Object,Object)} methods to
 * generate the tuple within the function. Use the {@link Tuple#extract(Variable)} method
 * to fetch values from the tuple back in the caller.
 *
 * @author Michael L Perry
 *
 * @param <First> The type of the first element in the tuple.
 * @param <Rest> The type of the tuple containing the rest of the elements.
 */
public class Tuple<First, Rest> implements SeparatedAppender, Comparable<Tuple<First, Rest>> {

	private First first;
	private Rest rest;

	protected Tuple(First first, Rest rest) {
		this.first = first;
		this.rest = rest;
	}

	/**
	 * Remove the first element from the tuple and return the rest.
	 * To extract all elements from the tuple, chain extract calls.
	 *
	 * @param m
	 * @return
	 */
	public Rest extract(Variable<First> m) {
		m.set(first);
		return rest;
	}

	public <T> Tuple<T, Tuple<First, Rest>> prepend(T m) {
		return new Tuple<T, Tuple<First, Rest>>(m, this);
	}

    // Compare two tuples. All elements must be equal.
    @SuppressWarnings("unchecked")
	public boolean equals(Object obj) {
        if (obj == null)
            return false;
        if (!(obj instanceof Tuple))
            return false;
        Tuple<First, Rest> that = (Tuple<First, Rest>) obj;
        return
        	(this.first == null ? that.first == null : this.first.equals(that.first)) &&
        	this.rest.equals(that.rest);
    }

    // Calculate a hash code based on the hash of each element.
    public int hashCode() {
    	return (first == null ? 0 : first.hashCode()) + rest.hashCode() * 37;
    }

    public String toString() {
    	return toString("(", ", ", ")");
    }

    // Display the tuple using the open, separator, and close.
    public String toString(String open, String separator, String close) {
        StringBuffer result = new StringBuffer();
        result.append(open).append(first);
    	((SeparatedAppender)rest).appendString(result, separator);
        return result.append(close).toString();
    }

    public void appendString(StringBuffer buffer, String separator) {
    	buffer.append(separator).append(first);
    	((SeparatedAppender)rest).appendString(buffer, separator);
	}

	// Order by the most significant element first.
    // The tuples must agree in size and type.
	@SuppressWarnings("unchecked")
	public int compareTo(Tuple<First, Rest> that) {
        int compare = ((Comparable)this.first).compareTo(that.first);
        if (compare != 0)
        	return compare;
        else
        	return ((Comparable)this.rest).compareTo(that.rest);
    }

    public static <T1> Single<T1> from(T1 m1) {
    	return new Single<T1>(m1);
    }

	public static <T1, T2> Pair<T1, T2> from(T1 m1, T2 m2) {
		return new Pair<T1, T2>(m1, m2);
	}

	public static <T1, T2, T3> Triple<T1, T2, T3> from(T1 m1, T2 m2, T3 m3) {
		return new Triple<T1, T2, T3>(m1, m2, m3);
	}

	public static <T1, T2, T3, T4> Quadruple<T1, T2, T3, T4> from(T1 m1, T2 m2, T3 m3, T4 m4) {
		return new Quadruple<T1, T2, T3, T4>(m1, m2, m3, m4);
	}

	public static <T1, Rest> T1 get1(Tuple<T1, Rest> tuple) {
		return tuple.first;
	}

	public static <T1, T2, Rest> T2 get2(Tuple<T1, Tuple<T2, Rest>> tuple) {
		return tuple.rest.first;
	}

	public static <T1, T2, T3, Rest> T3 get3(Tuple<T1, Tuple<T2, Tuple<T3, Rest>>> tuple) {
		return tuple.rest.rest.first;
	}

	public static <T1, T2, T3, T4, Rest> T4 get4(Tuple<T1, Tuple<T2, Tuple<T3, Tuple<T4, Rest>>>> tuple) {
		return tuple.rest.rest.rest.first;
	}

	public static <T1, T2, T3, T4, T5, Rest> T5 get5(Tuple<T1, Tuple<T2, Tuple<T3, Tuple<T4, Tuple<T5, Rest>>>>> tuple) {
		return tuple.rest.rest.rest.rest.first;
	}

	public static <T1, T2, T3, T4, T5, T6, Rest> T6 get6(Tuple<T1, Tuple<T2, Tuple<T3, Tuple<T4, Tuple<T5, Tuple<T6, Rest>>>>>> tuple) {
		return tuple.rest.rest.rest.rest.rest.first;
	}

	public static <T1, T2, T3, T4, T5, T6, T7, Rest> T7 get7(Tuple<T1, Tuple<T2, Tuple<T3, Tuple<T4, Tuple<T5, Tuple<T6, Tuple<T7, Rest>>>>>>> tuple) {
		return tuple.rest.rest.rest.rest.rest.rest.first;
	}

	public static <T1, T2, T3, T4, T5, T6, T7, T8, Rest> T8 get8(Tuple<T1, Tuple<T2, Tuple<T3, Tuple<T4, Tuple<T5, Tuple<T6, Tuple<T7, Tuple<T8, Rest>>>>>>>> tuple) {
		return tuple.rest.rest.rest.rest.rest.rest.rest.first;
	}

	public static <T1, T2, T3, T4, T5, T6, T7, T8, T9, Rest> T9 get9(Tuple<T1, Tuple<T2, Tuple<T3, Tuple<T4, Tuple<T5, Tuple<T6, Tuple<T7, Tuple<T8, Tuple<T9, Rest>>>>>>>>> tuple) {
		return tuple.rest.rest.rest.rest.rest.rest.rest.rest.first;
	}

	public static <T1, T2, T3, T4, T5, T6, T7, T8, T9, T10, Rest> T10 get10(Tuple<T1, Tuple<T2, Tuple<T3, Tuple<T4, Tuple<T5, Tuple<T6, Tuple<T7, Tuple<T8, Tuple<T9, Tuple<T10, Rest>>>>>>>>>> tuple) {
		return tuple.rest.rest.rest.rest.rest.rest.rest.rest.rest.first;
	}

}


==> JavaKh-v2/src/com/mallardsoft/tuple/Variable.java <==
package com.mallardsoft.tuple;

public class Variable<T> {

	private T value;

	public Variable() {
		this.value = null;
	}

	public Variable(T value) {
		this.value = value;
	}

	public T get() {
		return value;
	}

	public void set(T value) {
		this.value = value;
	}

	public String toString() {
		if (value == null)
			return "null";
		else
			return value.toString();
	}

}


==> JavaKh-v2/src/com/mallardsoft/tuple/Version.java <==
package com.mallardsoft.tuple;

public class Version extends Quadruple<Integer, Integer, Integer, Integer> {
    
    // A version is a tuple of 4 integers separated by periods.
    public Version(int major, int minor, int release, int qfe) {
    	super(major, minor, release, qfe);
    }
    
    public String toString() {
    	return toString("", ".", "");
    }
    
}


==> JavaKh-v2/src/gnu/trove/PrimeFinder.java <==
//   Copyright (c) 1999 CERN - European Organization for Nuclear Research.

//   Permission to use, copy, modify, distribute and sell this software
//   and its documentation for any purpose is hereby granted without fee,
//   provided that the above copyright notice appear in all copies and
//   that both that copyright notice and this permission notice appear in
//   supporting documentation. CERN makes no representations about the
//   suitability of this software for any purpose. It is provided "as is"
//   without expressed or implied warranty.
package gnu.trove;

import java.util.Arrays;

/*
 * Modified for Trove to use the java.util.Arrays sort/search
 * algorithms instead of those provided with colt.
 */

/**
 * Used to keep hash table capacities prime numbers.
 * Not of interest for users; only for implementors of hashtables.
 *
 * <p>Choosing prime numbers as hash table capacities is a good idea
 * to keep them working fast, particularly under hash table
 * expansions.
 *
 * <p>However, JDK 1.2, JGL 3.1 and many other toolkits do nothing to
 * keep capacities prime.  This class provides efficient means to
 * choose prime capacities.
 *
 * <p>Choosing a prime is <tt>O(log 300)</tt> (binary search in a list
 * of 300 ints).  Memory requirements: 1 KB static memory.
 *
 * @author wolfgang.hoschek@cern.ch
 * @version 1.0, 09/24/99
 */
public final class PrimeFinder {
    /**
     * The largest prime this class can generate; currently equal to
     * <tt>Integer.MAX_VALUE</tt>.
     */
    public static final int largestPrime = Integer.MAX_VALUE; //yes, it is prime.

    /**
     * The prime number list consists of 11 chunks.
     *
     * Each chunk contains prime numbers.
     *
     * A chunk starts with a prime P1. The next element is a prime
     * P2. P2 is the smallest prime for which holds: P2 >= 2*P1.
     *
     * The next element is P3, for which the same holds with respect
     * to P2, and so on.
     *
     * Chunks are chosen such that for any desired capacity >= 1000
     * the list includes a prime number <= desired capacity * 1.11.
     *
     * Therefore, primes can be retrieved which are quite close to any
     * desired capacity, which in turn avoids wasting memory.
     *
     * For example, the list includes
     * 1039,1117,1201,1277,1361,1439,1523,1597,1759,1907,2081.
     *
     * So if you need a prime >= 1040, you will find a prime <=
     * 1040*1.11=1154.
     *    
     * Chunks are chosen such that they are optimized for a hashtable
     * growthfactor of 2.0;
     *
     * If your hashtable has such a growthfactor then, after initially
     * "rounding to a prime" upon hashtable construction, it will
     * later expand to prime capacities such that there exist no
     * better primes.
     *
     * In total these are about 32*10=320 numbers -> 1 KB of static
     * memory needed.
     *
     * If you are stingy, then delete every second or fourth chunk.
     */
    
    private static final int[] primeCapacities = {
        //chunk #0
        largestPrime,
        
        //chunk #1
        5,11,23,47,97,197,397,797,1597,3203,6421,12853,25717,51437,102877,205759,
        411527,823117,1646237,3292489,6584983,13169977,26339969,52679969,105359939,
        210719881,421439783,842879579,1685759167,
          
        //chunk #2
        433,877,1759,3527,7057,14143,28289,56591,113189,226379,452759,905551,1811107,
        3622219,7244441,14488931,28977863,57955739,115911563,231823147,463646329,927292699,
        1854585413,
          
        //chunk #3
        953,1907,3821,7643,15287,30577,61169,122347,244703,489407,978821,1957651,3915341,
        7830701,15661423,31322867,62645741,125291483,250582987,501165979,1002331963,
        2004663929,
          
        //chunk #4
        1039,2081,4177,8363,16729,33461,66923,133853,267713,535481,1070981,2141977,4283963,
        8567929,17135863,34271747,68543509,137087021,274174111,548348231,1096696463,
          
        //chunk #5
        31,67,137,277,557,1117,2237,4481,8963,17929,35863,71741,143483,286973,573953,
        1147921,2295859,4591721,9183457,18366923,36733847,73467739,146935499,293871013,
        587742049,1175484103,
          
        //chunk #6
        599,1201,2411,4831,9677,19373,38747,77509,155027,310081,620171,1240361,2480729,
        4961459,9922933,19845871,39691759,79383533,158767069,317534141,635068283,1270136683,
          
        //chunk #7
        311,631,1277,2557,5119,10243,20507,41017,82037,164089,328213,656429,1312867,
        2625761,5251529,10503061,21006137,42012281,84024581,168049163,336098327,672196673,
        1344393353,
          
        //chunk #8
        3,7,17,37,79,163,331,673,1361,2729,5471,10949,21911,43853,87719,175447,350899,
        701819,1403641,2807303,5614657,11229331,22458671,44917381,89834777,179669557,
        359339171,718678369,1437356741,
          
        //chunk #9
        43,89,179,359,719,1439,2879,5779,11579,23159,46327,92657,185323,370661,741337,
        1482707,2965421,5930887,11861791,23723597,47447201,94894427,189788857,379577741,
        759155483,1518310967,
          
        //chunk #10
        379,761,1523,3049,6101,12203,24407,48817,97649,195311,390647,781301,1562611,
        3125257,6250537,12501169,25002389,50004791,100009607,200019221,400038451,800076929,
        1600153859
    };

    static { //initializer
        // The above prime numbers are formatted for human readability.
        // To find numbers fast, we sort them once and for all.
        
        Arrays.sort(primeCapacities);
    }
    
    /**
     * Returns a prime number which is <code>&gt;= desiredCapacity</code>
     * and very close to <code>desiredCapacity</code> (within 11% if
     * <code>desiredCapacity &gt;= 1000</code>).
     *
     * @param desiredCapacity the capacity desired by the user.
     * @return the capacity which should be used for a hashtable.
     */
    public static final int nextPrime(int desiredCapacity) {
        int i = Arrays.binarySearch(primeCapacities, desiredCapacity);
        if (i<0) {
            // desired capacity not found, choose next prime greater
            // than desired capacity
            i = -i -1; // remember the semantics of binarySearch...
        }
        return primeCapacities[i];
    }
}


==> JavaKh-v2/src/gnu/trove/SerializationProcedure.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2002, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////

package gnu.trove;

import java.io.IOException;
import java.io.ObjectOutput;


/**
 * Implementation of the variously typed procedure interfaces that supports
 * writing the arguments to the procedure out on an ObjectOutputStream.
 * In the case of two-argument procedures, the arguments are written out
 * in the order received.
 *
 * <p>
 * Any IOException is trapped here so that it can be rethrown in a writeObject
 * method.
 * </p>
 *
 * Created: Sun Jul  7 00:14:18 2002
 *
 * @author Eric D. Friedman
 * @version $Id: SerializationProcedure.java,v 1.5 2006/11/10 23:27:54 robeden Exp $
 */

class SerializationProcedure implements /* TDoubleDoubleProcedure,
    TDoubleFloatProcedure,
    TDoubleIntProcedure,
    TDoubleLongProcedure,
    TDoubleShortProcedure,
    TDoubleByteProcedure,
    TDoubleObjectProcedure,
    TDoubleProcedure,
    TFloatDoubleProcedure,
    TFloatFloatProcedure,
    TFloatIntProcedure,
    TFloatLongProcedure,
    TFloatShortProcedure,
    TFloatByteProcedure,
    TFloatObjectProcedure,
    TFloatProcedure,
    TIntDoubleProcedure,
    TIntFloatProcedure,
    TIntIntProcedure,
    TIntLongProcedure,
    TIntShortProcedure,
    TIntByteProcedure,
    TIntObjectProcedure,
    TIntProcedure,
    TLongDoubleProcedure,
    TLongFloatProcedure,
    TLongIntProcedure,
    TLongLongProcedure,
    TLongShortProcedure,
    TLongByteProcedure,
    TLongObjectProcedure,
    TLongProcedure,
    TShortDoubleProcedure,
    TShortFloatProcedure,
    TShortIntProcedure,
    TShortLongProcedure,
    TShortShortProcedure,
    TShortByteProcedure,
    TShortObjectProcedure,
    TShortProcedure,
    TByteDoubleProcedure,
    TByteFloatProcedure,
    TByteIntProcedure,
    TByteLongProcedure,
    TByteShortProcedure,
    TByteByteProcedure,
    TByteObjectProcedure,
    TByteProcedure,
    TObjectDoubleProcedure,
    TObjectFloatProcedure,
    TObjectIntProcedure,
    TObjectLongProcedure,
    TObjectShortProcedure,
    TObjectByteProcedure,
    TObjectObjectProcedure, */
    TObjectProcedure {

    private final ObjectOutput stream;
    IOException exception;

    SerializationProcedure ( ObjectOutput stream) {
        this.stream = stream;
    }

    public boolean execute(byte val) {
        try {
            stream.writeByte(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(short val) {
        try {
            stream.writeShort(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(int val) {
        try {
            stream.writeInt(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(double val) {
        try {
            stream.writeDouble(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(long val) {
        try {
            stream.writeLong(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(float val) {
        try {
            stream.writeFloat(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(Object val) {
        try {
            stream.writeObject(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(Object key, Object val) {
        try {
            stream.writeObject(key);
            stream.writeObject(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(Object key, byte val) {
        try {
            stream.writeObject(key);
            stream.writeByte(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(Object key, short val) {
        try {
            stream.writeObject(key);
            stream.writeShort(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(Object key, int val) {
        try {
            stream.writeObject(key);
            stream.writeInt(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(Object key, long val) {
        try {
            stream.writeObject(key);
            stream.writeLong(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(Object key, double val) {
        try {
            stream.writeObject(key);
            stream.writeDouble(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(Object key, float val) {
        try {
            stream.writeObject(key);
            stream.writeFloat(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(int key, byte val) {
        try {
            stream.writeInt(key);
            stream.writeByte(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(int key, short val) {
        try {
            stream.writeInt(key);
            stream.writeShort(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(int key, Object val) {
        try {
            stream.writeInt(key);
            stream.writeObject(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(int key, int val) {
        try {
            stream.writeInt(key);
            stream.writeInt(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(int key, long val) {
        try {
            stream.writeInt(key);
            stream.writeLong(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(int key, double val) {
        try {
            stream.writeInt(key);
            stream.writeDouble(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(int key, float val) {
        try {
            stream.writeInt(key);
            stream.writeFloat(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(long key, Object val) {
        try {
            stream.writeLong(key);
            stream.writeObject(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(long key, byte val) {
        try {
            stream.writeLong(key);
            stream.writeByte(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(long key, short val) {
        try {
            stream.writeLong(key);
            stream.writeShort(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(long key, int val) {
        try {
            stream.writeLong(key);
            stream.writeInt(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(long key, long val) {
        try {
            stream.writeLong(key);
            stream.writeLong(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(long key, double val) {
        try {
            stream.writeLong(key);
            stream.writeDouble(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(long key, float val) {
        try {
            stream.writeLong(key);
            stream.writeFloat(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(double key, Object val) {
        try {
            stream.writeDouble(key);
            stream.writeObject(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(double key, byte val) {
        try {
            stream.writeDouble(key);
            stream.writeByte(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(double key, short val) {
        try {
            stream.writeDouble(key);
            stream.writeShort(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(double key, int val) {
        try {
            stream.writeDouble(key);
            stream.writeInt(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(double key, long val) {
        try {
            stream.writeDouble(key);
            stream.writeLong(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(double key, double val) {
        try {
            stream.writeDouble(key);
            stream.writeDouble(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(double key, float val) {
        try {
            stream.writeDouble(key);
            stream.writeFloat(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(float key, Object val) {
        try {
            stream.writeFloat(key);
            stream.writeObject(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(float key, byte val) {
        try {
            stream.writeFloat(key);
            stream.writeByte(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(float key, short val) {
        try {
            stream.writeFloat(key);
            stream.writeShort(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(float key, int val) {
        try {
            stream.writeFloat(key);
            stream.writeInt(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(float key, long val) {
        try {
            stream.writeFloat(key);
            stream.writeLong(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(float key, double val) {
        try {
            stream.writeFloat(key);
            stream.writeDouble(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(float key, float val) {
        try {
            stream.writeFloat(key);
            stream.writeFloat(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(byte key, Object val) {
        try {
            stream.writeByte(key);
            stream.writeObject(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(byte key, byte val) {
        try {
            stream.writeByte(key);
            stream.writeByte(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(byte key, short val) {
        try {
            stream.writeByte(key);
            stream.writeShort(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(byte key, int val) {
        try {
            stream.writeByte(key);
            stream.writeInt(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(byte key, long val) {
        try {
            stream.writeByte(key);
            stream.writeLong(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(byte key, double val) {
        try {
            stream.writeByte(key);
            stream.writeDouble(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(byte key, float val) {
        try {
            stream.writeByte(key);
            stream.writeFloat(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(short key, Object val) {
        try {
            stream.writeShort(key);
            stream.writeObject(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(short key, byte val) {
        try {
            stream.writeShort(key);
            stream.writeByte(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(short key, short val) {
        try {
            stream.writeShort(key);
            stream.writeShort(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(short key, int val) {
        try {
            stream.writeShort(key);
            stream.writeInt(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(short key, long val) {
        try {
            stream.writeShort(key);
            stream.writeLong(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(short key, double val) {
        try {
            stream.writeShort(key);
            stream.writeDouble(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }

    public boolean execute(short key, float val) {
        try {
            stream.writeShort(key);
            stream.writeFloat(val);
        } catch (IOException e) {
            this.exception = e;
            return false;
        }
        return true;
    }
}// SerializationProcedure


==> JavaKh-v2/src/gnu/trove/THash.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2001, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////

package gnu.trove;

import java.io.Externalizable;
import java.io.ObjectOutput;
import java.io.IOException;
import java.io.ObjectInput;


/**
 * Base class for hashtables that use open addressing to resolve
 * collisions.
 *
 * Created: Wed Nov 28 21:11:16 2001
 *
 * @author Eric D. Friedman
 * @author Rob Eden (auto-compaction)
 *
 * @version $Id: THash.java,v 1.13 2008/05/07 21:25:45 robeden Exp $
 */

abstract public class THash implements Cloneable, Externalizable {
    static final long serialVersionUID = -1792948471915530295L;

    /** the load above which rehashing occurs. */
    protected static final float DEFAULT_LOAD_FACTOR = 0.5f;

    /** the default initial capacity for the hash table.  This is one
     * less than a prime value because one is added to it when
     * searching for a prime capacity to account for the free slot
     * required by open addressing. Thus, the real default capacity is
     * 11. */
    protected static final int DEFAULT_INITIAL_CAPACITY = 10;


    /** the current number of occupied slots in the hash. */
    protected transient int _size;

    /** the current number of free slots in the hash. */
    protected transient int _free;

    /** Determines how full the internal table can become before
     * rehashing is required. This must be a value in the range: 0.0 <
     * loadFactor < 1.0.  The default value is 0.5, which is about as
     * large as you can get in open addressing without hurting
     * performance.  Cf. Knuth, Volume 3., Chapter 6.
     */
    protected float _loadFactor;

    /**
     * The maximum number of elements allowed without allocating more
     * space.
     */
    protected int _maxSize;


    /**
     * The number of removes that should be performed before an auto-compaction occurs.
     */
    protected int _autoCompactRemovesRemaining;

    /**
     * The auto-compaction factor for the table.
     *
     * @see #setAutoCompactionFactor
     */
    protected float _autoCompactionFactor;

    /**
     * @see #tempDisableAutoCompaction
     */
    private transient boolean _autoCompactTemporaryDisable = false;


    /**
     * Creates a new <code>THash</code> instance with the default
     * capacity and load factor.
     */
    public THash() {
        this(DEFAULT_INITIAL_CAPACITY, DEFAULT_LOAD_FACTOR);
    }

    /**
     * Creates a new <code>THash</code> instance with a prime capacity
     * at or near the specified capacity and with the default load
     * factor.
     *
     * @param initialCapacity an <code>int</code> value
     */
    public THash(int initialCapacity) {
        this(initialCapacity, DEFAULT_LOAD_FACTOR);
    }

    /**
     * Creates a new <code>THash</code> instance with a prime capacity
     * at or near the minimum needed to hold <tt>initialCapacity</tt>
     * elements with load factor <tt>loadFactor</tt> without triggering
     * a rehash.
     *
     * @param initialCapacity an <code>int</code> value
     * @param loadFactor a <code>float</code> value
     */
    public THash(int initialCapacity, float loadFactor) {
        super();
        _loadFactor = loadFactor;

        // Through testing, the load factor (especially the default load factor) has been
        // found to be a pretty good starting auto-compaction factor.
        _autoCompactionFactor = loadFactor;
        
        setUp((int)Math.ceil(initialCapacity / loadFactor));
    }

    public Object clone() {
        try {
            return super.clone();
        } catch (CloneNotSupportedException cnse) {
            return null; // it's supported
        }
    }

    /**
     * Tells whether this set is currently holding any elements.
     *
     * @return a <code>boolean</code> value
     */
    public boolean isEmpty() {
        return 0 == _size;
    }

    /**
     * Returns the number of distinct elements in this collection.
     *
     * @return an <code>int</code> value
     */
    public int size() {
        return _size;
    }

    /**
     * @return the current physical capacity of the hash table.
     */
    abstract protected int capacity();
    
    /**
     * Ensure that this hashtable has sufficient capacity to hold
     * <tt>desiredCapacity<tt> <b>additional</b> elements without
     * requiring a rehash.  This is a tuning method you can call
     * before doing a large insert.
     *
     * @param desiredCapacity an <code>int</code> value
     */
    public void ensureCapacity(int desiredCapacity) {
        if (desiredCapacity > (_maxSize - size())) {
            rehash(PrimeFinder.nextPrime((int) Math.ceil(
                (desiredCapacity + size()) / _loadFactor) + 1));
            computeMaxSize(capacity());
        }
    }
    
    /**
     * Compresses the hashtable to the minimum prime size (as defined
     * by PrimeFinder) that will hold all of the elements currently in
     * the table.  If you have done a lot of <tt>remove</tt>
     * operations and plan to do a lot of queries or insertions or
     * iteration, it is a good idea to invoke this method.  Doing so
     * will accomplish two things:
     *
     * <ol>
     * <li> You'll free memory allocated to the table but no
     * longer needed because of the remove()s.</li>
     *
     * <li> You'll get better query/insert/iterator performance
     * because there won't be any <tt>REMOVED</tt> slots to skip
     * over when probing for indices in the table.</li>
     * </ol>
     */
    public void compact() {
        // need at least one free spot for open addressing
        rehash(PrimeFinder.nextPrime((int)Math.ceil(size()/_loadFactor) + 1));
        computeMaxSize(capacity());

        // If auto-compaction is enabled, re-determine the compaction interval
        if ( _autoCompactionFactor != 0 ) {
            computeNextAutoCompactionAmount(size());
        }
    }


    /**
     * The auto-compaction factor controls whether and when a table performs a
     * {@link #compact} automatically after a certain number of remove operations.
     * If the value is non-zero, the number of removes that need to occur for
     * auto-compaction is the size of table at the time of the previous compaction
     * (or the initial capacity) multiplied by this factor.
     * <p>
     * Setting this value to zero will disable auto-compaction.
     */
    public void setAutoCompactionFactor( float factor ) {
        if ( factor < 0 ) {
            throw new IllegalArgumentException( "Factor must be >= 0: " + factor );
        }

        _autoCompactionFactor = factor;
    }

    /**
     * @see #setAutoCompactionFactor
     */
    public float getAutoCompactionFactor() {
        return _autoCompactionFactor;
    }


    /**
     * This simply calls {@link #compact compact}.  It is included for 
     * symmetry with other collection classes.  Note that the name of this
     * method is somewhat misleading (which is why we prefer
     * <tt>compact</tt>) as the load factor may require capacity above
     * and beyond the size of this collection.
     *
     * @see #compact
     */
    public final void trimToSize() {
        compact();
    }

    /**
     * Delete the record at <tt>index</tt>.  Reduces the size of the
     * collection by one.
     *
     * @param index an <code>int</code> value
     */
    protected void removeAt(int index) {
        _size--;

        // If auto-compaction is enabled, see if we need to compact
        if ( _autoCompactionFactor != 0 ) {
            _autoCompactRemovesRemaining--;

            if ( !_autoCompactTemporaryDisable && _autoCompactRemovesRemaining <= 0 ) {
                // Do the compact
                // NOTE: this will cause the next compaction interval to be calculated
                compact();
            }
        }
    }

    /**
     * Empties the collection.
     */
    public void clear() {
        _size = 0;
        _free = capacity();
    }
    
    /**
     * initializes the hashtable to a prime capacity which is at least
     * <tt>initialCapacity + 1</tt>.  
     *
     * @param initialCapacity an <code>int</code> value
     * @return the actual capacity chosen
     */
    protected int setUp(int initialCapacity) {
        int capacity;

        capacity = PrimeFinder.nextPrime(initialCapacity);
        computeMaxSize(capacity);
        computeNextAutoCompactionAmount(initialCapacity);

        return capacity;
    }

    /**
     * Rehashes the set.
     *
     * @param newCapacity an <code>int</code> value
     */
    protected abstract void rehash(int newCapacity);

    /**
     * Temporarily disables auto-compaction. MUST be followed by calling
     * {@link #reenableAutoCompaction}.
     */
    protected void tempDisableAutoCompaction() {
        _autoCompactTemporaryDisable = true;
    }

    /**
     * Re-enable auto-compaction after it was disabled via
     * {@link #tempDisableAutoCompaction()}.
     *
     * @param check_for_compaction      True if compaction should be performed if needed
     *                                  before returning. If false, no compaction will be
     *                                  performed.
     */
    protected void reenableAutoCompaction( boolean check_for_compaction ) {
        _autoCompactTemporaryDisable = false;

        if ( check_for_compaction && _autoCompactRemovesRemaining <= 0 &&
            _autoCompactionFactor != 0 ) {

            // Do the compact
            // NOTE: this will cause the next compaction interval to be calculated
            compact();
        }
    }


    /**
     * Computes the values of maxSize. There will always be at least
     * one free slot required.
     *
     * @param capacity an <code>int</code> value
     */
    private void computeMaxSize(int capacity) {
        // need at least one free slot for open addressing
        _maxSize = Math.min(capacity - 1,
                            (int)Math.floor(capacity * _loadFactor));
        _free = capacity - _size; // reset the free element count
    }


    /**
     * Computes the number of removes that need to happen before the next auto-compaction
     * will occur.
     */
    private void computeNextAutoCompactionAmount( int size ) {
        if ( _autoCompactionFactor != 0 ) {
            _autoCompactRemovesRemaining = Math.round( size * _autoCompactionFactor );
        }
    }


    /**
     * After an insert, this hook is called to adjust the size/free
     * values of the set and to perform rehashing if necessary.
     */
    protected final void postInsertHook(boolean usedFreeSlot) {
        if (usedFreeSlot) {
            _free--;
        }
        
        // rehash whenever we exhaust the available space in the table
        if (++_size > _maxSize || _free == 0) {
            // choose a new capacity suited to the new state of the table
            // if we've grown beyond our maximum size, double capacity;
            // if we've exhausted the free spots, rehash to the same capacity,
            // which will free up any stale removed slots for reuse.
            int newCapacity = _size > _maxSize ? PrimeFinder.nextPrime(capacity() << 1) : capacity();
            rehash(newCapacity);
            computeMaxSize(capacity());
        }
    }

    protected int calculateGrownCapacity() {
        return capacity() << 1;
    }


    public void writeExternal(ObjectOutput out) throws IOException {
        // VERSION
        out.writeByte( 0 );

        // LOAD FACTOR
        out.writeFloat( _loadFactor );

        // AUTO COMPACTION LOAD FACTOR
        out.writeFloat( _autoCompactionFactor );
    }

    public void readExternal(ObjectInput in)
        throws IOException, ClassNotFoundException {

        // VERSION
        in.readByte();

        // LOAD FACTOR
        float old_factor = _loadFactor;
        _loadFactor = in.readFloat();

        // AUTO COMPACTION LOAD FACTOR
        _autoCompactionFactor = in.readFloat();


        // If we change the laod factor from the default, re-setup
        if ( old_factor != _loadFactor ) {
            setUp((int)Math.ceil(DEFAULT_INITIAL_CAPACITY / _loadFactor));
        }
    }
}// THash


==> JavaKh-v2/src/gnu/trove/THashIterator.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2001, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////

package gnu.trove;

import java.util.ConcurrentModificationException;
import java.util.Iterator;
import java.util.NoSuchElementException;

/**
 * Implements all iterator functions for the hashed object set.
 * Subclasses may override objectAtIndex to vary the object
 * returned by calls to next() (e.g. for values, and Map.Entry
 * objects).
 *
 * <p> Note that iteration is fastest if you forego the calls to
 * <tt>hasNext</tt> in favor of checking the size of the structure
 * yourself and then call next() that many times:
 *
 * <pre>
 * Iterator i = collection.iterator();
 * for (int size = collection.size(); size-- > 0;) {
 *   Object o = i.next();
 * }
 * </pre>
 *
 * <p>You may, of course, use the hasNext(), next() idiom too if
 * you aren't in a performance critical spot.</p>
 *
 */
abstract class THashIterator<V> extends TIterator implements Iterator<V> {
    private final TObjectHash _object_hash;

    /**
     * Create an instance of THashIterator over the values of the TObjectHash
     */
    public THashIterator(TObjectHash hash) {
        super(hash);
        _object_hash = hash;
    }
    
    /**
     * Moves the iterator to the next Object and returns it.
     *
     * @return an <code>Object</code> value
     * @exception ConcurrentModificationException if the structure
     * was changed using a method that isn't on this iterator.
     * @exception NoSuchElementException if this is called on an
     * exhausted iterator.
     */
    public V next() {
        moveToNextIndex();
        return objectAtIndex(_index);
    }

    /**
     * Returns the index of the next value in the data structure
     * or a negative value if the iterator is exhausted.
     *
     * @return an <code>int</code> value
     * @exception ConcurrentModificationException if the underlying
     * collection's size has been modified since the iterator was
     * created.
     */
    protected final int nextIndex() {
        if (_expectedSize != _hash.size()) {
            throw new ConcurrentModificationException();
        }

        Object[] set = _object_hash._set;
        int i = _index;
        while (i-- > 0 && (set[i] == TObjectHash.FREE || set[i] == TObjectHash.REMOVED)) ;
        return i;
    }

    /**
     * Returns the object at the specified index.  Subclasses should
     * implement this to return the appropriate object for the given
     * index.
     *
     * @param index the index of the value to return.
     * @return an <code>Object</code> value
     */
    abstract protected V objectAtIndex(int index);
} // THashIterator


==> JavaKh-v2/src/gnu/trove/THashSet.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2001, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////

package gnu.trove;

import java.io.*;
import java.util.Collection;
import java.util.Iterator;
import java.util.Set;
import java.util.Arrays;
import java.lang.reflect.Array;

/**
 * An implementation of the <tt>Set</tt> interface that uses an
 * open-addressed hash table to store its contents.
 *
 * Created: Sat Nov  3 10:38:17 2001
 *
 * @author Eric D. Friedman
 * @version $Id: THashSet.java,v 1.20 2008/05/07 19:26:30 robeden Exp $
 */

public class THashSet<E> extends TObjectHash<E>
    implements Set<E>, Iterable<E>, Externalizable {
    
    static final long serialVersionUID = 1L;

    /**
     * Creates a new <code>THashSet</code> instance with the default
     * capacity and load factor.
     */
    public THashSet() {
        super();
    }

    /**
     * Creates a new <code>THashSet</code> instance with the default
     * capacity and load factor.
     * 
     * @param strategy used to compute hash codes and to compare objects.
     */
    public THashSet(TObjectHashingStrategy<E> strategy) {
        super(strategy);
    }

    /**
     * Creates a new <code>THashSet</code> instance with a prime
     * capacity equal to or greater than <tt>initialCapacity</tt> and
     * with the default load factor.
     *
     * @param initialCapacity an <code>int</code> value
     */
    public THashSet(int initialCapacity) {
        super(initialCapacity);
    }

    /**
     * Creates a new <code>THashSet</code> instance with a prime
     * capacity equal to or greater than <tt>initialCapacity</tt> and
     * with the default load factor.
     *
     * @param initialCapacity an <code>int</code> value
     * @param strategy used to compute hash codes and to compare objects.
     */
    public THashSet(int initialCapacity, TObjectHashingStrategy<E> strategy) {
        super(initialCapacity, strategy);
    }

    /**
     * Creates a new <code>THashSet</code> instance with a prime
     * capacity equal to or greater than <tt>initialCapacity</tt> and
     * with the specified load factor.
     *
     * @param initialCapacity an <code>int</code> value
     * @param loadFactor a <code>float</code> value
     */
    public THashSet(int initialCapacity, float loadFactor) {
        super(initialCapacity, loadFactor);
    }

    /**
     * Creates a new <code>THashSet</code> instance with a prime
     * capacity equal to or greater than <tt>initialCapacity</tt> and
     * with the specified load factor.
     *
     * @param initialCapacity an <code>int</code> value
     * @param loadFactor a <code>float</code> value
     * @param strategy used to compute hash codes and to compare objects.
     */
    public THashSet(int initialCapacity, float loadFactor, TObjectHashingStrategy<E> strategy) {
        super(initialCapacity, loadFactor, strategy);
    }

    /**
     * Creates a new <code>THashSet</code> instance containing the
     * elements of <tt>collection</tt>.
     *
     * @param collection a <code>Collection</code> value
     */
    public THashSet(Collection<? extends E> collection) {
        this(collection.size());
        addAll(collection);
    }

    /**
     * Creates a new <code>THashSet</code> instance containing the
     * elements of <tt>collection</tt>.
     *
     * @param collection a <code>Collection</code> value
     * @param strategy used to compute hash codes and to compare objects.
     */
    public THashSet(Collection<? extends E> collection, TObjectHashingStrategy<E> strategy) {
        this(collection.size(), strategy);
        addAll(collection);
    }

    /**
     * Inserts a value into the set.
     *
     * @param obj an <code>Object</code> value
     * @return true if the set was modified by the add operation
     */
    public boolean add(E obj) {
        int index = insertionIndex(obj);

        if (index < 0) {
            return false;       // already present in set, nothing to add
        }

        Object old = _set[index];
        _set[index] = obj;

        postInsertHook(old == FREE);
        return true;            // yes, we added something
    }

    public boolean equals(Object other) {
        if (! (other instanceof Set)) {
            return false;
        }
        Set that = (Set)other;
        if (that.size() != this.size()) {
            return false;
        }
        return containsAll(that);
    }

    public int hashCode() {
        HashProcedure p = new HashProcedure();
        forEach(p);
        return p.getHashCode();
    }

    private final class HashProcedure implements TObjectProcedure<E> {
        private int h = 0;

        public int getHashCode() {
            return h;
        }

        public final boolean execute(E key) {
            h += _hashingStrategy.computeHashCode(key);
            return true;
        }
    }

    /**
     * Expands the set to accommodate new values.
     *
     * @param newCapacity an <code>int</code> value
     */
    protected void rehash(int newCapacity) {
        int oldCapacity = _set.length;
        Object oldSet[] = _set;

        _set = new Object[newCapacity];
        Arrays.fill(_set, FREE);

        for (int i = oldCapacity; i-- > 0;) {
            if(oldSet[i] != FREE && oldSet[i] != REMOVED) {
                E o = (E) oldSet[i];
                int index = insertionIndex(o);
                if (index < 0) { // everyone pays for this because some people can't RTFM
                    throwObjectContractViolation(_set[(-index -1)], o);
                }
                _set[index] = o;
            }
        }
    }

    /**
     * Returns a new array containing the objects in the set.
     *
     * @return an <code>Object[]</code> value
     */
    public Object[] toArray() {
        Object[] result = new Object[size()];
        forEach(new ToObjectArrayProcedure(result));
        return result;
    }

    /**
     * Returns a typed array of the objects in the set.
     *
     * @param a an <code>Object[]</code> value
     * @return an <code>Object[]</code> value
     */
    public <T> T[] toArray(T[] a) {
        int size = size();
        if (a.length < size)
            a = (T[]) Array.newInstance(a.getClass().getComponentType(), size);

        forEach(new ToObjectArrayProcedure(a));

        // If this collection fits in the specified array with room to
        // spare (i.e., the array has more elements than this
        // collection), the element in the array immediately following
        // the end of the collection is set to null. This is useful in
        // determining the length of this collection only if the
        // caller knows that this collection does not contain any null
        // elements.)
        
        if (a.length > size) {
            a[size] = null;
        }

        return a;
    }

    /**
     * Empties the set.
     */
    public void clear() {
        super.clear();

        Arrays.fill(_set, 0, _set.length, FREE);
    }

    /**
     * Removes <tt>obj</tt> from the set.
     *
     * @param obj an <code>Object</code> value
     * @return true if the set was modified by the remove operation.
     */
    public boolean remove(Object obj) {
        int index = index((E) obj);
        if (index >= 0) {
            removeAt(index);
            return true;
        }
        return false;
    }

    /**
     * Creates an iterator over the values of the set.  The iterator
     * supports element deletion.
     *
     * @return an <code>Iterator</code> value
     */
    public Iterator<E> iterator() {
        return new TObjectHashIterator<E>(this);
    }

    /**
     * Tests the set to determine if all of the elements in
     * <tt>collection</tt> are present.
     *
     * @param collection a <code>Collection</code> value
     * @return true if all elements were present in the set.
     */
    public boolean containsAll(Collection<?> collection) {
        for (Iterator i = collection.iterator(); i.hasNext();) {
            if (! contains(i.next())) {
                return false;
            }
        }
        return true;
    }

    /**
     * Adds all of the elements in <tt>collection</tt> to the set.
     *
     * @param collection a <code>Collection</code> value
     * @return true if the set was modified by the add all operation.
     */
    public boolean addAll(Collection<? extends E> collection) {
        boolean changed = false;
        int size = collection.size();

        ensureCapacity(size);
        Iterator<? extends E> it = collection.iterator();
        while (size-- > 0) {
            if (add(it.next())) {
                changed = true;
            }
        }
        return changed;
    }

    /**
     * Removes all of the elements in <tt>collection</tt> from the set.
     *
     * @param collection a <code>Collection</code> value
     * @return true if the set was modified by the remove all operation.
     */
    public boolean removeAll(Collection<?> collection) {
        boolean changed = false;
        int size = collection.size();
        Iterator it;

        it = collection.iterator();
        while (size-- > 0) {
            if (remove(it.next())) {
                changed = true;
            }
        }
        return changed;
    }

    /**
     * Removes any values in the set which are not contained in
     * <tt>collection</tt>.
     *
     * @param collection a <code>Collection</code> value
     * @return true if the set was modified by the retain all operation
     */
    public boolean retainAll(Collection<?> collection) {
        boolean changed = false;
        int size = size();
        Iterator it;

        it = iterator();
        while (size-- > 0) {
            if (! collection.contains(it.next())) {
                it.remove();
                changed = true;
            }
        }
        return changed;
    }

    public String toString() {
        final StringBuilder buf = new StringBuilder("{");
        forEach(new TObjectProcedure() {
            private boolean first = true;

            public boolean execute(Object value) {
                if ( first ) first = false;
                else buf.append( "," );

                buf.append(value);
                return true;
            }
        });
        buf.append("}");
        return buf.toString();
    }


    public void writeExternal( ObjectOutput out ) throws IOException {
        // VERSION
        out.writeByte( 0 );

        // NUMBER OF ENTRIES
        out.writeInt( _size );

        // ENTRIES
        SerializationProcedure writeProcedure = new SerializationProcedure( out );
        if (! forEach(writeProcedure)) {
            throw writeProcedure.exception;
        }
    }

    public void readExternal( ObjectInput in )
        throws IOException, ClassNotFoundException {

        // VERSION
        in.readByte();

        // NUMBER OF ENTRIES
        int size = in.readInt();
        setUp( size );

        // ENTRIES
        while (size-- > 0) {
            E val = (E) in.readObject();
            add(val);
        }
    }
} // THashSet


==> JavaKh-v2/src/gnu/trove/TIterator.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2001, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////

package gnu.trove;

import java.util.ConcurrentModificationException;
import java.util.NoSuchElementException;

/**
 * Abstract iterator class for THash implementations.  This class provides some
 * of the common iterator operations (hasNext(), remove()) and allows subclasses
 * to define the mechanism(s) for advancing the iterator and returning data.
 *
 * @author Eric D. Friedman
 * @version $Id: TIterator.java,v 1.3 2007/06/29 20:03:10 robeden Exp $
 */
abstract class TIterator {
    /** the data structure this iterator traverses */
    protected final THash _hash;
    /** the number of elements this iterator believes are in the
     * data structure it accesses. */
    protected int _expectedSize;
    /** the index used for iteration. */
    protected int _index;

    /**
     *  Create an instance of TIterator over the specified THash.
     */
    public TIterator(THash hash) {
        _hash = hash;
        _expectedSize = _hash.size();
        _index = _hash.capacity();
    }

    /**
     * Returns true if the iterator can be advanced past its current
     * location.
     *
     * @return a <code>boolean</code> value
     */
    public boolean hasNext() {
        return nextIndex() >= 0;
    }

    /**
     * Removes the last entry returned by the iterator.
     * Invoking this method more than once for a single entry
     * will leave the underlying data structure in a confused
     * state.
     */
    public void remove() {
        if (_expectedSize != _hash.size()) {
            throw new ConcurrentModificationException();
        }

        // Disable auto compaction during the remove. This is a workaround for bug 1642768.
        try {
            _hash.tempDisableAutoCompaction();
            _hash.removeAt(_index);
        }
        finally {
            _hash.reenableAutoCompaction( false );
        }

        _expectedSize--;
    }

    /**
     * Sets the internal <tt>index</tt> so that the `next' object
     * can be returned.
     */
    protected final void moveToNextIndex() {
        // doing the assignment && < 0 in one line shaves
        // 3 opcodes...
        if ((_index = nextIndex()) < 0) {
            throw new NoSuchElementException();
        }
    }

    /**
     * Returns the index of the next value in the data structure
     * or a negative value if the iterator is exhausted.
     *
     * @return an <code>int</code> value
     */
    abstract protected int nextIndex();
} // TIterator


==> JavaKh-v2/src/gnu/trove/TObjectHash.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2001, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////

package gnu.trove;

import java.util.Arrays;
import java.io.ObjectOutput;
import java.io.IOException;
import java.io.ObjectInput;


/**
 * An open addressed hashing implementation for Object types.
 *
 * Created: Sun Nov  4 08:56:06 2001
 *
 * @author Eric D. Friedman
 * @version $Id: TObjectHash.java,v 1.26 2008/05/07 21:25:45 robeden Exp $
 */
abstract public class TObjectHash<T> extends THash
    implements TObjectHashingStrategy<T> {

    static final long serialVersionUID = -3461112548087185871L;


    /** the set of Objects */
    protected transient Object[] _set;

    /** the strategy used to hash objects in this collection. */
    protected TObjectHashingStrategy<T> _hashingStrategy;

    protected static final Object REMOVED = new Object(), FREE = new Object();

    /**
     * Creates a new <code>TObjectHash</code> instance with the
     * default capacity and load factor.
     */
    public TObjectHash() {
        super();
        this._hashingStrategy = this;
    }

    /**
     * Creates a new <code>TObjectHash</code> instance with the
     * default capacity and load factor and a custom hashing strategy.
     *
     * @param strategy used to compute hash codes and to compare objects.
     */
    public TObjectHash(TObjectHashingStrategy<T> strategy) {
        super();
        this._hashingStrategy = strategy;
    }

    /**
     * Creates a new <code>TObjectHash</code> instance whose capacity
     * is the next highest prime above <tt>initialCapacity + 1</tt>
     * unless that value is already prime.
     *
     * @param initialCapacity an <code>int</code> value
     */
    public TObjectHash(int initialCapacity) {
        super(initialCapacity);
        this._hashingStrategy = this;
    }

    /**
     * Creates a new <code>TObjectHash</code> instance whose capacity
     * is the next highest prime above <tt>initialCapacity + 1</tt>
     * unless that value is already prime.  Uses the specified custom
     * hashing strategy.
     *
     * @param initialCapacity an <code>int</code> value
     * @param strategy used to compute hash codes and to compare objects.
     */
    public TObjectHash(int initialCapacity, TObjectHashingStrategy<T> strategy) {
        super(initialCapacity);
        this._hashingStrategy = strategy;
    }

    /**
     * Creates a new <code>TObjectHash</code> instance with a prime
     * value at or near the specified capacity and load factor.
     *
     * @param initialCapacity used to find a prime capacity for the table.
     * @param loadFactor used to calculate the threshold over which
     * rehashing takes place.
     */
    public TObjectHash(int initialCapacity, float loadFactor) {
        super(initialCapacity, loadFactor);
        this._hashingStrategy = this;
    }

    /**
     * Creates a new <code>TObjectHash</code> instance with a prime
     * value at or near the specified capacity and load factor.  Uses
     * the specified custom hashing strategy.
     *
     * @param initialCapacity used to find a prime capacity for the table.
     * @param loadFactor used to calculate the threshold over which
     * rehashing takes place.
     * @param strategy used to compute hash codes and to compare objects.
     */
    public TObjectHash(int initialCapacity, float loadFactor, TObjectHashingStrategy<T> strategy) {
        super(initialCapacity, loadFactor);
        this._hashingStrategy = strategy;
    }

    /**
     * @return a shallow clone of this collection
     */
    public TObjectHash<T> clone() {
        TObjectHash<T> h = (TObjectHash<T>)super.clone();
        h._set = (Object[])this._set.clone();
        return h;
    }

    protected int capacity() {
        return _set.length;
    }

    protected void removeAt(int index) {
        _set[index] = REMOVED;
        super.removeAt(index);
    }

    /**
     * initializes the Object set of this hash table.
     *
     * @param initialCapacity an <code>int</code> value
     * @return an <code>int</code> value
     */
    protected int setUp(int initialCapacity) {
        int capacity;

        capacity = super.setUp(initialCapacity);
        _set = new Object[capacity];
        Arrays.fill(_set,FREE);
        return capacity;
    }

    /**
     * Executes <tt>procedure</tt> for each element in the set.
     *
     * @param procedure a <code>TObjectProcedure</code> value
     * @return false if the loop over the set terminated because
     * the procedure returned false for some value.
     */
    public boolean forEach(TObjectProcedure<T> procedure) {
        Object[] set = _set;
        for (int i = set.length; i-- > 0;) {
            if (set[i] != FREE
                && set[i] != REMOVED
                && ! procedure.execute((T) set[i])) {
                return false;
            }
        }
        return true;
    }

    /**
     * Searches the set for <tt>obj</tt>
     *
     * @param obj an <code>Object</code> value
     * @return a <code>boolean</code> value
     */
    public boolean contains(Object obj) {
        return index((T) obj) >= 0;
    }

    /**
     * Locates the index of <tt>obj</tt>.
     *
     * @param obj an <code>Object</code> value
     * @return the index of <tt>obj</tt> or -1 if it isn't in the set.
     */
    protected int index(T obj) {
        final TObjectHashingStrategy<T> hashing_strategy = _hashingStrategy;

        final Object[] set = _set;
        final int length = set.length;
        final int hash = hashing_strategy.computeHashCode(obj) & 0x7fffffff;
        int index = hash % length;
        Object cur = set[index];

        if ( cur == FREE ) return -1;

        // NOTE: here it has to be REMOVED or FULL (some user-given value)
        if ( cur == REMOVED || ! hashing_strategy.equals((T) cur, obj)) {
            // see Knuth, p. 529
            final int probe = 1 + (hash % (length - 2));

            do {
                index -= probe;
                if (index < 0) {
                    index += length;
                }
                cur = set[index];
            } while (cur != FREE
                 && (cur == REMOVED || ! _hashingStrategy.equals((T) cur, obj)));
        }

        return cur == FREE ? -1 : index;
    }

    /**
     * Locates the index at which <tt>obj</tt> can be inserted.  if
     * there is already a value equal()ing <tt>obj</tt> in the set,
     * returns that value's index as <tt>-index - 1</tt>.
     *
     * @param obj an <code>Object</code> value
     * @return the index of a FREE slot at which obj can be inserted
     * or, if obj is already stored in the hash, the negative value of
     * that index, minus 1: -index -1.
     */
    protected int insertionIndex(T obj) {
        final TObjectHashingStrategy<T> hashing_strategy = _hashingStrategy;

        final Object[] set = _set;
        final int length = set.length;
        final int hash = hashing_strategy.computeHashCode(obj) & 0x7fffffff;
        int index = hash % length;
        Object cur = set[index];

        if (cur == FREE) {
            return index;       // empty, all done
        } else if (cur != REMOVED && hashing_strategy.equals((T) cur, obj)) {
            return -index -1;   // already stored
        } else {                // already FULL or REMOVED, must probe
            // compute the double hash
            final int probe = 1 + (hash % (length - 2));

            // if the slot we landed on is FULL (but not removed), probe
            // until we find an empty slot, a REMOVED slot, or an element
            // equal to the one we are trying to insert.
            // finding an empty slot means that the value is not present
            // and that we should use that slot as the insertion point;
            // finding a REMOVED slot means that we need to keep searching,
            // however we want to remember the offset of that REMOVED slot
            // so we can reuse it in case a "new" insertion (i.e. not an update)
            // is possible.
            // finding a matching value means that we've found that our desired
            // key is already in the table
            if (cur != REMOVED) {
                // starting at the natural offset, probe until we find an
                // offset that isn't full.
                do {
                    index -= probe;
                    if (index < 0) {
                        index += length;
                    }
                    cur = set[index];
                } while (cur != FREE
                         && cur != REMOVED
                         && ! hashing_strategy.equals((T) cur, obj));
            }

            // if the index we found was removed: continue probing until we
            // locate a free location or an element which equal()s the
            // one we have.
            if (cur == REMOVED) {
                int firstRemoved = index;
                while (cur != FREE
                       && (cur == REMOVED || ! hashing_strategy.equals((T) cur, obj))) {
                    index -= probe;
                    if (index < 0) {
                        index += length;
                    }
                    cur = set[index];
                }
                // NOTE: cur cannot == REMOVED in this block
                return (cur != FREE) ? -index -1 : firstRemoved;
            }
            // if it's full, the key is already stored
            // NOTE: cur cannot equal REMOVE here (would have retuned already (see above)
            return (cur != FREE) ? -index -1 : index;
        }
    }

    /**
     * This is the default implementation of TObjectHashingStrategy:
     * it delegates hashing to the Object's hashCode method.
     *
     * @param o for which the hashcode is to be computed
     * @return the hashCode
     * @see Object#hashCode()
     */
    public final int computeHashCode(T o) {
        return o == null ? 0 : o.hashCode();
    }

    /**
     * This is the default implementation of TObjectHashingStrategy:
     * it delegates equality comparisons to the first parameter's
     * equals() method.
     *
     * @param o1 an <code>Object</code> value
     * @param o2 an <code>Object</code> value
     * @return true if the objects are equal
     * @see Object#equals(Object)
     */
    public final boolean equals(T o1, T o2) {
        return o1 == null ? o2 == null : o1.equals(o2);
    }

    /**
     * Convenience methods for subclasses to use in throwing exceptions about
     * badly behaved user objects employed as keys.  We have to throw an
     * IllegalArgumentException with a rather verbose message telling the
     * user that they need to fix their object implementation to conform
     * to the general contract for java.lang.Object.
     *
     * @param o1 the first of the equal elements with unequal hash codes.
     * @param o2 the second of the equal elements with unequal hash codes.
     * @exception IllegalArgumentException the whole point of this method.
     */
    protected final void throwObjectContractViolation(Object o1, Object o2)
        throws IllegalArgumentException {
        throw new IllegalArgumentException("Equal objects must have equal hashcodes. "
                                           + "During rehashing, Trove discovered that "
                                           + "the following two objects claim to be "
                                           + "equal (as in java.lang.Object.equals()) "
                                           + "but their hashCodes (or those calculated by "
                                           + "your TObjectHashingStrategy) are not equal."
                                           + "This violates the general contract of "
                                           + "java.lang.Object.hashCode().  See bullet point two "
                                           + "in that method's documentation. "
                                           + "object #1 =" + o1
                                           + "; object #2 =" + o2);
    }


    @Override
    public void writeExternal( ObjectOutput out ) throws IOException {
        super.writeExternal( out );

        // VERSION
        out.writeByte( 0 );

        // HASHING STRATEGY
        out.writeObject( _hashingStrategy );
    }

    @Override
    public void readExternal( ObjectInput in )
        throws IOException, ClassNotFoundException {

        super.readExternal( in );

        // VERSION
        in.readByte();

        // HASHING STRATEGY
        //noinspection unchecked
        _hashingStrategy = ( TObjectHashingStrategy<T> ) in.readObject();
    }
    
} // TObjectHash


==> JavaKh-v2/src/gnu/trove/TObjectHashIterator.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2001, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////


package gnu.trove;

/**
 *
 * Created: Wed Nov 28 21:30:53 2001
 *
 * @author Eric D. Friedman
 * @version $Id: TObjectHashIterator.java,v 1.2 2006/11/10 23:27:56 robeden Exp $
 */

class TObjectHashIterator<E> extends THashIterator<E>  {
    protected final TObjectHash<E> _objectHash;

    public TObjectHashIterator(TObjectHash<E> hash) {
        super(hash);
        _objectHash = hash;
    }

    protected E objectAtIndex(int index) {
        return (E)_objectHash._set[index];
    }
    
} // TObjectHashIterator


==> JavaKh-v2/src/gnu/trove/TObjectHashingStrategy.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2002, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////


package gnu.trove;

import java.io.Serializable;

/**
 * Interface to support pluggable hashing strategies in maps and sets.
 * Implementors can use this interface to make the trove hashing
 * algorithms use object values, values provided by the java runtime,
 * or a custom strategy when computing hashcodes.
 * 
 * Created: Sat Aug 17 10:52:32 2002
 *
 * @author Eric Friedman
 * @version $Id: TObjectHashingStrategy.java,v 1.3 2007/06/11 15:26:44 robeden Exp $
 */

public interface TObjectHashingStrategy<T> extends Serializable {

  /**
   * Computes a hash code for the specified object.  Implementors
   * can use the object's own <tt>hashCode</tt> method, the Java
   * runtime's <tt>identityHashCode</tt>, or a custom scheme.
   *
   * @param object for which the hashcode is to be computed
   * @return the hashCode
   */
  int computeHashCode(T object);

  /**
   * Compares o1 and o2 for equality.  Strategy implementors may use
   * the objects' own equals() methods, compare object references,
   * or implement some custom scheme.
   *
   * @param o1 an <code>Object</code> value
   * @param o2 an <code>Object</code> value
   * @return true if the objects are equal according to this strategy.
   */
  boolean equals(T o1, T o2);
} // TObjectHashingStrategy


==> JavaKh-v2/src/gnu/trove/TObjectProcedure.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2001, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////


package gnu.trove;

/**
 * Interface for procedures with one Object parameter.
 *
 * Created: Mon Nov  5 21:45:49 2001
 *
 * @author Eric D. Friedman
 * @version $Id: TObjectProcedure.java,v 1.4 2007/11/01 16:08:14 robeden Exp $
 */

public interface TObjectProcedure<T> {
    /**
     * Executes this procedure. A false return value indicates that
     * the application executing this procedure should not invoke this
     * procedure again.
     *
     * @param object an <code>Object</code> value
     * @return true if additional invocations of the procedure are
     * allowed.
     */
    public boolean execute(T object);
}// TObjectProcedure


==> JavaKh-v2/src/gnu/trove/ToObjectArrayProcedure.java <==
///////////////////////////////////////////////////////////////////////////////
// Copyright (c) 2001, Eric D. Friedman All Rights Reserved.
//
// This library is free software; you can redistribute it and/or
// modify it under the terms of the GNU Lesser General Public
// License as published by the Free Software Foundation; either
// version 2.1 of the License, or (at your option) any later version.
//
// This library is distributed in the hope that it will be useful,
// but WITHOUT ANY WARRANTY; without even the implied warranty of
// MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
// GNU General Public License for more details.
//
// You should have received a copy of the GNU Lesser General Public
// License along with this program; if not, write to the Free Software
// Foundation, Inc., 59 Temple Place - Suite 330, Boston, MA  02111-1307, USA.
///////////////////////////////////////////////////////////////////////////////

package gnu.trove;

/**
 * A procedure which stores each value it receives into a target array.
 *
 * Created: Sat Jan 12 10:13:42 2002
 *
 * @author Eric D. Friedman
 * @version $Id: ToObjectArrayProcedure.java,v 1.2 2006/11/10 23:27:57 robeden Exp $
 */

final class ToObjectArrayProcedure<T> implements TObjectProcedure<T> {
    private final T[] target;
    private int pos = 0;
    
    public ToObjectArrayProcedure(final T[] target) {
        this.target = target;
    }

    public final boolean execute(T value) {
        target[pos++] = value;
        return true;
    }
} // ToObjectArrayProcedure


==> JavaKh-v2/src/net/tqft/iterables/AbstractIterator.java <==
/*
 * Created on Jan 5, 2006
 */
package net.tqft.iterables;

import java.util.Iterator;

public abstract class AbstractIterator<T> implements Iterator<T> {

	public abstract boolean hasNext();
	protected abstract T returnNext();
	
	public T next() {
//		if(!hasNext()) throw new NoSuchElementException();
		assert hasNext() : "No next element.";
		return returnNext();
	}

	public void remove() {
		throw new UnsupportedOperationException();
	}

}


==> JavaKh-v2/src/net/tqft/iterables/ForgetfulIterableBundle.java <==
/*
 * Created on Oct 30, 2005
 */
package net.tqft.iterables;

import java.util.Iterator;

public abstract class ForgetfulIterableBundle<S, T, U extends T> implements Iterable<T> {

	private final Iterable<S> baseIterable;

	public ForgetfulIterableBundle(Iterable<S> baseIterable) {
		this.baseIterable = baseIterable;
	}

	protected abstract Iterable<U> buildNewFibreIterable(S s);

	public Iterator<T> iterator() {

		return new ForgetfulIteratorBundle<S, T, U>(baseIterable.iterator()) {
			@Override
			protected Iterator<U> buildNewFibreIterator(S s) {
				return buildNewFibreIterable(s).iterator();
			}
		};
	}
}


==> JavaKh-v2/src/net/tqft/iterables/ForgetfulIteratorBundle.java <==
/*
 * Created on Oct 30, 2005
 */
package net.tqft.iterables;

import java.util.Iterator;

public abstract class ForgetfulIteratorBundle<S, T, U extends T> extends AbstractIterator<T> implements Iterator<T> {

	private final Iterator<S> baseIterator;
	private Iterator<U> fibreIterator;
	
	public ForgetfulIteratorBundle(Iterator<S> baseIterator) {
		this.baseIterator = baseIterator;
	}
	
	protected abstract Iterator<U> buildNewFibreIterator(S s);

	public boolean hasNext() {
		while(fibreIterator == null || !fibreIterator.hasNext()) {
			if(baseIterator.hasNext()) {
				fibreIterator = buildNewFibreIterator(baseIterator.next());
			} else {
				return false;
			}
		}
		return true;
	}

	public T returnNext() {
		return fibreIterator.next();
	}

	public void remove() {
		fibreIterator.remove();
	}
}


==> JavaKh-v2/src/net/tqft/iterables/IterableBundle.java <==
package net.tqft.iterables;

public abstract class IterableBundle<S, T> extends ForgetfulIterableBundle<S, T, T> {

	public IterableBundle(Iterable<S> baseIterable) {
		super(baseIterable);
	}

}


==> JavaKh-v2/src/net/tqft/iterables/IteratorBundle.java <==
package net.tqft.iterables;

import java.util.Iterator;

public abstract class IteratorBundle<S, T> extends ForgetfulIteratorBundle<S, T, T> {

	public IteratorBundle(Iterator<S> baseIterator) {
		super(baseIterator);
	}

}


==> JavaKh-v2/src/net/tqft/iterables/interfaces/Transformer.java <==
package net.tqft.iterables.interfaces;


public interface Transformer<S, T> {
	
	public abstract T evaluate(S s);
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/CannedCobordismImpl.java <==
package org.katlas.JavaKh;

import java.io.Serializable;
import java.util.Arrays;
import java.util.Comparator;
import java.util.HashMap;
import java.util.Map;

import org.katlas.JavaKh.interfaces.CannedCobordism;
import org.katlas.JavaKh.utils.ArrayCache;
import org.katlas.JavaKh.utils.Cache;
import org.katlas.JavaKh.utils.DoubleArrayCache;
import org.katlas.JavaKh.utils.HashCodeCache;
import org.katlas.JavaKh.utils.SoftHashMap;
import org.katlas.JavaKh.utils.TrivialCache;

import com.mallardsoft.tuple.Triple;
import com.mallardsoft.tuple.Tuple;

// CannedCobordisms should be treated as immutable
// don't touch them except just after calling the constructor
public class CannedCobordismImpl implements Comparable<CannedCobordismImpl>,
		Serializable, CannedCobordism {
	/**
	 * 
	 */
	private static final long serialVersionUID = 3719377672479984518L;
	public static final int zerosize = 127;
	public static final byte zeros[][] = fillZeros();
	public static final byte counting[][] = fillCounting();

	private static byte[][] fillZeros() {
		byte ret[][] = new byte[zerosize][];
		for (int i = 0; i < zerosize; i++)
			ret[i] = new byte[i];
		return ret;
	}

	private static byte[][] fillCounting() {
		byte ret[][] = fillZeros();
		for (int i = 0; i < zerosize; i++)
			for (byte j = 0; j < i; j++)
				ret[i][j] = j;
		return ret;
	}

	public int n;
	public int hpower;
	public Cap top, bottom;
	public byte nbc; // number of boundary components
	public int offtop, offbot; // offsets for numbering cycles in top, bottom
	public byte component[]; // which boundary component each edge belongs to
	public byte ncc; // number of connected components
	public byte connectedComponent[]; // which connected component each boundary
										// component belongs to
	public byte dots[]; // how many dots each connected component has
	public byte genus[]; // the genus of each connected component

	public transient byte boundaryComponents[][]; // which boundary components
													// are connected to each
													// connected component
	public transient byte edges[][]; // which edges are part of each mixed
										// boundary component
	private transient int hashcode;
//	static private CompositionCache compositionCache = new CompositionCache();

	static Cache<CannedCobordism> cobordismCache = new CannedCobordismCache();
  static Cache<byte[]> byteArrayCache = new ArrayCache();
  static Cache<byte[][]> byteDoubleArrayCache = new DoubleArrayCache();

	public static void disableCache() {
		cobordismCache = new TrivialCache<CannedCobordism>();
		byteArrayCache = new TrivialCache<byte[]>();
		byteDoubleArrayCache = new TrivialCache<byte[][]>();		
	}

	public static void enableCache() {
		cobordismCache = new HashCodeCache<CannedCobordism>();
		byteArrayCache = new ArrayCache();
		byteDoubleArrayCache = new DoubleArrayCache();
	}

	public static void flushCache() {
		cobordismCache.clear();
		byteArrayCache.clear();
		byteDoubleArrayCache.clear();
	}

	// public static void main(String args[]) {
	// int n = 8;
	// if (checkAssociativity(n))
	// //if (checkHorizontal())
	// //if (findGenusExample(n))
	// System.out.println("Associativity checks OK");
	// else
	// System.out.println("Error in associativity check");
	// }
	//
	// private CannedCobordism() {
	// }

	// unused!
//	public CannedCobordism(CannedCobordism cc) {
//		// copies most of cc
//		n = cc.n;
//		top = cc.top;
//		bottom = cc.bottom;
//		offtop = cc.offtop;
//		offbot = cc.offbot;
//		component = cc.component;
//		connectedComponent = cc.connectedComponent;
//		nbc = cc.nbc;
//		ncc = cc.ncc;
//		// leaves dots and genus null
//		dots = null;
//		genus = null;
//		/*
//		 * dots = new int[ncc]; genus = new int[ncc];
//		 */
//	}

	public CannedCobordismImpl(Cap t, Cap b) {
		top = t;
		bottom = b;
		assert b.n == t.n;
		n = t.n; // assume b.n == t.n

		component = new byte[n];
		for (int i = 0; i < n; i++)
			component[i] = -1;
		nbc = 0;
		for (int i = 0; i < n; i++)
			if (component[i] == -1) {
				int j = i;
				do {
					component[j] = (byte) nbc;
					j = top.pairings[j];
					component[j] = (byte) nbc;
					j = bottom.pairings[j];
				} while (j != i);
				nbc++;
			}
		offtop = nbc;
		nbc += top.ncycles;
		offbot = nbc;
		nbc += bottom.ncycles;

		connectedComponent = new byte[nbc];

		// let ncc and connectedComponent be set elsewhere
		// let dots and genus be created elsewhere
		// hpower = 0
	}

	public synchronized void reverseMaps() { // fills the boundaryComponents array
		if (boundaryComponents != null) // already done
			return;
		int numBC[] = new int[ncc];
		for (int i = 0; i < nbc; i++)
			numBC[connectedComponent[i]]++;
		boundaryComponents = new byte[ncc][];
		for (int i = 0; i < ncc; i++)
			boundaryComponents[i] = new byte[numBC[i]];
		int j[] = new int[ncc];
		for (byte i = 0; i < nbc; i++) {
			int k = connectedComponent[i];
			boundaryComponents[k][j[k]++] = i;
		}
		
//		for(int i = 0; i < boundaryComponents.length; ++i) {
//			boundaryComponents[i] = byteArrayCache.cache(boundaryComponents[i]);
//		}
		boundaryComponents = byteDoubleArrayCache.cache(boundaryComponents);
		
		int nedges[] = new int[offtop];
		for (int i = 0; i < n; i++)
			nedges[component[i]]++;
		edges = new byte[offtop][];
		for (int i = 0; i < offtop; i++)
			edges[i] = new byte[nedges[i]];
		j = new int[offtop];
		for (int i = 0; i < n; i++) {
			int k = component[i];
			edges[k][j[k]++] = (byte) i;
		}
		
//		for(int i = 0; i < edges.length; ++i) {
//			edges[i] = byteArrayCache.cache(edges[i]);
//		}
		edges = byteDoubleArrayCache.cache(edges);
	}

	public boolean equals(Object o) {
		if (!(o instanceof CannedCobordismImpl))
			return false;
		CannedCobordismImpl cc = (CannedCobordismImpl) o;
		if (ncc != cc.ncc)
			return false;
		if (!java.util.Arrays.equals(dots, cc.dots))
			return false;
		if (!java.util.Arrays.equals(genus, cc.genus))
			return false;
		if (nbc != cc.nbc)
			return false;
		if (!java.util.Arrays.equals(connectedComponent, cc.connectedComponent))
			return false; // assumes the ordering is consistent
		if (n != cc.n)
			return false;
		if (hpower != cc.hpower)
			return false;
		if (!java.util.Arrays.equals(component, cc.component))
			return false;
		if (!top.equals(cc.top))
			return false;
		if (!bottom.equals(cc.bottom))
			return false;
		return true;
	}

	public int hashCode() {
		if (hashcode != 0)
			return hashcode;

		int r = n;
		// for (int i = 0; i < n; i++) {
		// r += top.pairings[i] << (i % 16);
		// r += bottom.pairings[i] << (i % 16);
		// }
		r += top.hashCode();
		r += bottom.hashCode() << 1;

		// r += dots.hashCode();
		// r += genus.hashCode();
		// r += connectedComponent.hashCode();
		r += Arrays.hashCode(connectedComponent) << 3;
		r += Arrays.hashCode(dots) << 5;
		r += Arrays.hashCode(genus) << 7;
		r += hpower << 9;
		// for (int i = 0; i < nbc; i++)
		// r += (i+1)*connectedComponent[i] << (i % 16);
		// for (int i = 0; i < ncc; i++) {
		// r += (i+1)*dots[i] << (i % 16);
		// r += (i+1)*genus[i] << ((i + 9) % 16);
		// }

		hashcode = r;
		return r;
	}

	@Override
	public String toString() {
		return "CannedCobordism[" + hashCode() + "]";
	}

	public int compareTo(CannedCobordismImpl cc) {
		if (this == cc)
			return 0;

		if (nbc != cc.nbc)
			return nbc - cc.nbc;
		for (int i = 0; i < nbc; i++)
			if (connectedComponent[i] != cc.connectedComponent[i])
				return connectedComponent[i] - cc.connectedComponent[i];
		if (ncc != cc.ncc)
			return ncc - cc.ncc;
		for (int i = 0; i < ncc; i++) {
			if (dots[i] != cc.dots[i])
				return dots[i] - cc.dots[i];
			if (genus[i] != cc.genus[i])
				return genus[i] - cc.genus[i];
		}
		if (n != cc.n)
			return n - cc.n;
		if (hpower != cc.hpower)
			return hpower - cc.hpower;
		for (int i = 0; i < n; i++) {
			if (top.pairings[i] != cc.top.pairings[i])
				return top.pairings[i] - cc.top.pairings[i];
			if (bottom.pairings[i] != cc.bottom.pairings[i])
				return bottom.pairings[i] - cc.bottom.pairings[i];
		}
		if (top.ncycles != cc.top.ncycles)
			return top.ncycles - cc.top.ncycles;
		if (bottom.ncycles != cc.bottom.ncycles)
			return bottom.ncycles - cc.bottom.ncycles;
		return 0;
	}

	public boolean isIsomorphism() { // only works on delooped CCs for now
		if (!top.equals(bottom))
			return false;
		if (top.ncycles != 0)
			throw new IllegalArgumentException("isIsomorphism: not delooped");
		if (nbc != ncc)
			return false;
		if (hpower != 0)
			return false;
		for (int i = 0; i < nbc; i++) {
			if (connectedComponent[i] != i)
				return false;
			if (dots[i] != 0)
				return false;
			if (genus[i] != 0)
				return false;
		}
		return true;
	}

	public static CannedCobordism isomorphism(Cap c) {
		if (c.ncycles != 0)
			throw new IllegalArgumentException(
					"Cycles in cap not supported by CannedCobordism.isomorphism()");

//		CannedCobordism ret = new IdentityCannedCobordism(c);
		
		CannedCobordismImpl ret = new CannedCobordismImpl(c, c);
		ret.ncc = ret.nbc;
		ret.connectedComponent = counting[ret.nbc];
		ret.genus = zeros[ret.ncc];
		ret.dots = zeros[ret.ncc];
		return ret;
	}

	// sanity check
	public boolean check() {
		if (nbc > 0 && ncc < 1)
			return false;
		if (ncc < 0)
			return false;
		for (int i = 0; i < nbc; i++)
			if (connectedComponent[i] < 0 || connectedComponent[i] >= ncc)
				return false;
		return true;
	}

	// new vertical composition
	public CannedCobordism compose(CannedCobordism icc) {
//		return compositionCache.compose(this, cc);
		
		if(icc instanceof CannedCobordismImpl) {
			return composeWithoutCache((CannedCobordismImpl)icc);
		} else {
			throw new UnsupportedOperationException();
		}
	}

	private CannedCobordism composeWithoutCache(CannedCobordismImpl cc) {// cc on
																		// top
																		// of
																		// this
		assert top.equals(cc.bottom);

		reverseMaps();
		cc.reverseMaps();
		CannedCobordismImpl ret = new CannedCobordismImpl(cc.top, bottom);
		ret.hpower = hpower + cc.hpower;

		for (byte i = 0; i < ret.nbc; i++)
			ret.connectedComponent[i] = i;
		int midConComp[] = new int[top.ncycles];
		for (int i = 0; i < top.ncycles; i++)
			midConComp[i] = -2 - i;
		byte rdots[] = new byte[ncc + cc.ncc + ret.nbc];
		byte mdots[] = new byte[ncc + cc.ncc + ret.nbc + 2];
		byte udots[] = new byte[ncc + cc.ncc + ret.nbc];
		byte ugenus[] = new byte[ncc + cc.ncc + ret.nbc];
		int unconnected = 0;
		// add in connected components from this and cc, one by one
		for (int i = 0; i < ncc; i++) {
			int reti = -1;
			// pick a reti
			for (int j = 0; j < boundaryComponents[i].length; j++) {
				int k = boundaryComponents[i][j];
				if (k < offtop) {
					for (int l = 0; l < edges[k].length; l++) {
						reti = ret.connectedComponent[ret.component[edges[k][l]]];
						if (reti >= 0)
							break;
					}
				} else if (k < offbot) // middle cycle
					reti = midConComp[k - offtop];
				else
					// bottom cycle
					reti = ret.connectedComponent[k - offbot + ret.offbot];
				if (reti >= 0)
					break;
			}

			if (reti == -1) {
				ugenus[unconnected] = genus[i];
				udots[unconnected++] = dots[i];
				continue;
			} else if (reti >= 0)
				rdots[reti] += dots[i];
			else
				mdots[-2 - reti] += dots[i];

			for (int j = 0; j < boundaryComponents[i].length; j++) {
				if (boundaryComponents[i][j] < offtop) { // mixed
					for (int k = 0; k < edges[boundaryComponents[i][j]].length; k++) {
						int rettest = ret.connectedComponent[ret.component[edges[boundaryComponents[i][j]][k]]];
						if (rettest != reti) {
							for (int l = 0; l < ret.nbc; l++)
								if (ret.connectedComponent[l] == rettest)
									ret.connectedComponent[l] = (byte) reti;
							for (int l = 0; l < midConComp.length; l++)
								if (midConComp[l] == rettest)
									midConComp[l] = (byte) reti;
							rdots[reti] += rdots[rettest];
						}
					}
				} else if (boundaryComponents[i][j] < offbot) { // middle
					// doesn't match previous implementation
					// both are probably correct
					int mtest = midConComp[boundaryComponents[i][j] - offtop];
					if (mtest != reti) {
						if (mtest >= 0)
							for (int k = 0; k < ret.nbc; k++)
								if (ret.connectedComponent[k] == mtest)
									ret.connectedComponent[k] = (byte) reti;
						for (int k = 0; k < midConComp.length; k++)
							if (midConComp[k] == mtest)
								midConComp[k] = reti;
						if (reti >= 0)
							if (mtest >= 0)
								rdots[reti] += rdots[mtest];
							else
								rdots[reti] += mdots[-2 - mtest];
						else if (mtest >= 0)
							mdots[-2 - reti] += rdots[mtest];
						else
							mdots[-2 - reti] += mdots[-2 - mtest];
					}
				} else { // bottom
					int rtest = ret.connectedComponent[boundaryComponents[i][j]
							- offbot + ret.offbot];
					if (rtest != reti) {
						for (int k = 0; k < ret.nbc; k++)
							if (ret.connectedComponent[k] == rtest)
								ret.connectedComponent[k] = (byte) reti;
						for (int k = 0; k < midConComp.length; k++)
							if (midConComp[k] == rtest)
								midConComp[k] = (byte) reti;
						rdots[reti] += rdots[rtest];
					}
				}
			}
		}
		// same with cc
		for (int i = 0; i < cc.ncc; i++) {
			int reti = -1;
			for (int j = 0; j < cc.boundaryComponents[i].length; j++) {
				int k = cc.boundaryComponents[i][j];
				if (k < cc.offtop) {
					for (int l = 0; l < cc.edges[k].length; l++) {
						reti = ret.connectedComponent[ret.component[cc.edges[k][l]]];
						if (reti >= 0)
							break;
					}
				} else if (k < cc.offbot) // top cycle
					reti = ret.connectedComponent[k - cc.offtop + ret.offtop];
				else
					// middle cycle
					reti = midConComp[k - cc.offbot];
				if (reti >= 0)
					break;
			}

			if (reti == -1) {
				ugenus[unconnected] = cc.genus[i];
				udots[unconnected++] = cc.dots[i];
				continue;
			} else if (reti >= 0)
				rdots[reti] += cc.dots[i];
			else
				mdots[-2 - reti] += cc.dots[i];

			for (int j = 0; j < cc.boundaryComponents[i].length; j++) {
				if (cc.boundaryComponents[i][j] < cc.offtop) { // mixed
					for (int k = 0; k < cc.edges[cc.boundaryComponents[i][j]].length; k++) {
						int rtest = ret.connectedComponent[ret.component[cc.edges[cc.boundaryComponents[i][j]][k]]];
						if (rtest != reti) {
							for (int l = 0; l < ret.nbc; l++)
								if (ret.connectedComponent[l] == rtest)
									ret.connectedComponent[l] = (byte) reti;
							for (int l = 0; l < midConComp.length; l++)
								if (midConComp[l] == rtest)
									midConComp[l] = reti;
							rdots[reti] += rdots[rtest];
						}
					}
				} else if (cc.boundaryComponents[i][j] < cc.offbot) { // top
					int rtest = ret.connectedComponent[cc.boundaryComponents[i][j]
							- cc.offtop + ret.offtop];
					if (rtest != reti) {
						for (int k = 0; k < ret.nbc; k++)
							if (ret.connectedComponent[k] == rtest)
								ret.connectedComponent[k] = (byte) reti;
						for (int k = 0; k < midConComp.length; k++)
							if (midConComp[k] == rtest)
								midConComp[k] = reti;
						rdots[reti] += rdots[rtest];
					}
				} else { // middle
					int mtest = midConComp[cc.boundaryComponents[i][j]
							- cc.offbot];
					if (mtest != reti) {
						if (mtest >= 0)
							for (int k = 0; k < ret.nbc; k++)
								if (ret.connectedComponent[k] == mtest)
									ret.connectedComponent[k] = (byte) reti;
						for (int k = 0; k < midConComp.length; k++)
							if (midConComp[k] == mtest)
								midConComp[k] = reti;
						if (reti >= 0)
							if (mtest >= 0)
								rdots[reti] += rdots[mtest];
							else
								rdots[reti] += mdots[-2 - mtest];
						else if (mtest >= 0)
							mdots[-2 - reti] += rdots[mtest];
						else
							mdots[-2 - reti] += mdots[-2 - mtest];
					}
				}
			}
		}

		// now, relabel ret's connected components in ascending order
		ret.ncc = 0;
		for (int i = 0; i < ret.nbc; i++) {
			if (ret.connectedComponent[i] > ret.ncc) { // swap the values
				byte j = ret.connectedComponent[i];
				for (int k = i; k < ret.nbc; k++) {
					if (ret.connectedComponent[k] == j)
						ret.connectedComponent[k] = ret.ncc;
					else if (ret.connectedComponent[k] == ret.ncc)
						ret.connectedComponent[k] = j;
				}
				for (int k = 0; k < midConComp.length; k++) { // used for genus
					if (midConComp[k] == j)
						midConComp[k] = ret.ncc;
					else if (midConComp[k] == ret.ncc)
						midConComp[k] = j;
				}
				byte tmp = rdots[ret.ncc];
				rdots[ret.ncc] = rdots[j];
				rdots[j] = tmp;
				ret.ncc++;
			} else if (ret.connectedComponent[i] == ret.ncc) // already set up
				ret.ncc++;
		}

		// genus
		ret.reverseMaps(); // since ret.ncc may change later, this may need to
							// be undone later!
		byte rgenus[] = new byte[ret.ncc];
		for (int i = 0; i < ret.ncc; i++) {
			int b = ret.boundaryComponents[i].length;
			int x = 0; // Euler characteristic
			// add genus and boundary components from this
			for (int j = 0; j < ncc; j++) {
				for (int k = 0; k < boundaryComponents[j].length; k++) {
					boolean found = false;
					if (boundaryComponents[j][k] < offtop) { // mixed
						for (int l = 0; l < edges[boundaryComponents[j][k]].length; l++)
							if (ret.connectedComponent[ret.component[edges[boundaryComponents[j][k]][l]]] == i) {
								found = true;
								break;
							}
					} else if (boundaryComponents[j][k] < offbot) { // middle
						if (midConComp[boundaryComponents[j][k] - offtop] == i)
							found = true;
					} else { // bottom
						if (ret.connectedComponent[boundaryComponents[j][k]
								- offbot + ret.offbot] == i)
							found = true;
					}
					if (found) {
						x += 2 - 2 * genus[j] - boundaryComponents[j].length;
						// this is a convenient place to add in the face
						// and two edges (= -1) for the joins
						// conveniently, the adjustment is zero for
						// joining middle cycles
						// this is to be done only here
						// and not for cc too
						int njoins = 0;
						for (int l = 0; l < boundaryComponents[j].length; l++)
							if (boundaryComponents[j][l] < offtop)
								njoins += edges[boundaryComponents[j][l]].length;
							else
								break; // uses fact that bC is in order
						// njoins should be even
						if (njoins % 2 != 0)
							throw new AssertionError();
						x -= njoins / 2;
						break;
					}
				}
			}
			// same for cc
			for (int j = 0; j < cc.ncc; j++) {
				for (int k = 0; k < cc.boundaryComponents[j].length; k++) {
					boolean found = false;
					if (cc.boundaryComponents[j][k] < cc.offtop) { // mixed
						for (int l = 0; l < cc.edges[cc.boundaryComponents[j][k]].length; l++)
							if (ret.connectedComponent[ret.component[cc.edges[cc.boundaryComponents[j][k]][l]]] == i) {
								found = true;
								break;
							}
					} else if (cc.boundaryComponents[j][k] < cc.offbot) { // top
						if (ret.connectedComponent[cc.boundaryComponents[j][k]
								- cc.offtop + ret.offtop] == i)
							found = true;
					} else { // middle
						if (midConComp[cc.boundaryComponents[j][k] - cc.offbot] == i)
							found = true;
					}
					if (found) {
						x += 2 - 2 * cc.genus[j]
								- cc.boundaryComponents[j].length;
						break;
					}
				}
			}
			int g = 2 - b - x; // twice the genus
			if (g % 2 != 0 || g < 0)
				throw new AssertionError();
			rgenus[i] = (byte) (g / 2);
		}

		// same as old way
		for (int i = 0; i < midConComp.length; i++) {
			boolean found = false;
			int g = 1;
			for (int j = 0; j < midConComp.length; j++) {
				if (midConComp[j] == -2 - i) {
					found = true;
					// each connection should add 1 to the genus
					g++;
				}
			}
			if (found) {
				for (int j = 0; j < ncc; j++)
					for (int k = offtop; k < offbot; k++)
						if (midConComp[k - offtop] == -2 - i)
							if (connectedComponent[k] == j) {
								// each extra component should subtract 1
								// from the genus
								g += genus[j] - 1;
								break;
							}
				for (int j = 0; j < cc.ncc; j++)
					for (int k = cc.offbot; k < cc.nbc; k++)
						if (midConComp[k - cc.offbot] == -2 - i)
							if (cc.connectedComponent[k] == j) {
								g += cc.genus[j] - 1;
								break;
							}
				ugenus[unconnected] = (byte) g;
				udots[unconnected++] = mdots[i];
			}
		}

		// resort the unconnected: first by genus, then dots
		// this is a bit lazy...
		// should be unnecessary
		/*
		 * long uncon[] = new long[unconnected]; for (int i = 0; i <
		 * unconnected; i++) uncon[i] = (((long) ugenus[i]) << 32) | udots[i];
		 * java.util.Arrays.sort(uncon); for (int i = 0; i < unconnected; i++) {
		 * ugenus[i] = (int) (uncon[i] >>> 32); udots[i] = (int) (uncon[i] &
		 * 0xffffffff); }
		 */

		int rncc = ret.ncc;
		ret.ncc += unconnected;
		ret.dots = new byte[ret.ncc];
		System.arraycopy(rdots, 0, ret.dots, 0, rncc);
		System.arraycopy(udots, 0, ret.dots, rncc, unconnected);
		ret.genus = new byte[ret.ncc];
		System.arraycopy(rgenus, 0, ret.genus, 0, rncc);
		System.arraycopy(ugenus, 0, ret.genus, rncc, unconnected);
		// perhaps the unconnected should be sorted differently?

		// undo ret.reverseMaps if necessary
		if (unconnected > 0) {
			ret.boundaryComponents = null;
			ret.edges = null;
		}
		// and we are done (hopefully)
		assert ret.check();
		// return ret;
		return cobordismCache.cache(ret);
	}

	// public CannedCobordism compose(int start, CannedCobordism cc, int cstart,
	// int nc) {
	// if (ncc + cc.ncc > 20)
	// return compose2(start, cc, cstart, nc);
	// HComposeInput ci = new HComposeInput(this, start, cc, cstart, nc);
	// ComposeOutput co = hcache.get(ci);
	// if (co == null) {
	// co = new ComposeOutput(this, start, cc, cstart, nc);
	// hcache.put(ci, co);
	// }
	// return co.get(this, cc);
	// }

	// horizontal composition
	public CannedCobordism compose(int start, CannedCobordism icc, int cstart,
			int nc) {
		if(!(icc instanceof CannedCobordismImpl)) {
			throw new UnsupportedOperationException();
		}
		CannedCobordismImpl cc = (CannedCobordismImpl)icc;
		
		assert check() && cc.check();
		/*
		 * if (!check() || !cc.check()) throw new AssertionError();
		 */
		int tjoins[] = new int[nc], bjoins[] = new int[nc];
		Cap rtop = top.compose(start, cc.top, cstart, nc, tjoins);
		Cap rbot = bottom.compose(start, cc.bottom, cstart, nc, bjoins);
		CannedCobordismImpl ret = new CannedCobordismImpl(rtop, rbot);
		ret.hpower = hpower + cc.hpower;

		for (byte i = 0; i < ret.nbc; i++)
			ret.connectedComponent[i] = i;
		byte midConComp[] = new byte[nc];
		for (int i = 0; i < nc; i++)
			midConComp[i] = (byte) (-2 - i);
		byte rdots[] = new byte[ret.nbc + nc + 2];
		byte mdots[] = new byte[nc];
		byte udots[] = new byte[ncc + cc.ncc];
		byte ugenus[] = new byte[ncc + cc.ncc];
		int unconnected = 0;
		// add in connectedComponents from this and cc, one by one
		for (int i = 0; i < ncc; i++) {

			int reti = -1;
			// pick a good reti now
			for (int j = offtop; j < nbc; j++)
				if (connectedComponent[j] == i) {
					int retj;
					if (j < offbot)
						retj = j - offtop + ret.offtop;
					else
						retj = j - offbot + ret.offbot;
					reti = ret.connectedComponent[retj];
					break;
				}
			if (reti == -1)
				for (int j = 0; j < n; j++) { // here, j is ret's j
					int thisj = (j + start + nc) % n;
					if (connectedComponent[component[thisj]] == i) {
						if (j < n - nc)
							reti = ret.connectedComponent[ret.component[j]];
						else
							// these are the last choice
							reti = midConComp[j - n + nc];
						if (reti >= 0)
							break;
					}
				}
			if (reti >= 0)
				rdots[reti] += dots[i];
			else if (reti < -1)
				mdots[-2 - reti] += dots[i];

			if (reti != -1)
				for (int j = 0; j < offtop; j++) { // mixed cycles
					if (connectedComponent[j] == i) {
						for (int k = 0; k < n; k++)
							if (component[k] == j) {
								int retk = (k - start - nc + 2 * n) % n;
								int tmp;
								if (retk < n - nc)
									tmp = ret.connectedComponent[ret.component[retk]];
								else
									tmp = midConComp[retk - n + nc];
								if (tmp != reti) {
									if (tmp >= 0)
										for (int l = 0; l < ret.nbc; l++)
											if (ret.connectedComponent[l] == tmp)
												ret.connectedComponent[l] = (byte) reti;
									for (int l = 0; l < nc; l++)
										if (midConComp[l] == tmp)
											midConComp[l] = (byte) reti;
									if (tmp >= 0)
										if (reti >= 0)
											rdots[reti] += rdots[tmp];
										else
											mdots[-2 - reti] += rdots[tmp];
									else if (reti >= 0)
										rdots[reti] += mdots[-2 - tmp];
									else
										mdots[-2 - reti] += mdots[-2 - tmp];
								}
							}
					}
				}
			if (reti >= 0) // otherwise there is nothing to do here
				for (int j = offtop; j < nbc; j++) { // top/bottom cycles
					if (connectedComponent[j] == i) {
						int retj;
						if (j < offbot)
							retj = j - offtop + ret.offtop;
						else
							retj = j - offbot + ret.offbot;
						if (ret.connectedComponent[retj] != reti) {
							int tmp = ret.connectedComponent[retj];
							for (int k = 0; k < ret.nbc; k++)
								if (ret.connectedComponent[k] == tmp)
									ret.connectedComponent[k] = (byte) reti;
							for (int k = 0; k < nc; k++)
								if (midConComp[k] == tmp)
									midConComp[k] = (byte) reti;
							rdots[reti] += rdots[tmp];
						}
					}
				}
			if (reti == -1) {
				ugenus[unconnected] = genus[i];
				udots[unconnected++] = dots[i];
			}
		}
		for (int i = 0; i < cc.ncc; i++) {
			int reti = -1;
			// pick a good reti now
			for (int j = cc.offtop; j < cc.nbc; j++)
				if (cc.connectedComponent[j] == i) {
					int retj;
					if (j < cc.offbot)
						retj = j - cc.offtop + offbot - offtop + ret.offtop;
					else
						retj = j - cc.offbot + nbc - offbot + ret.offbot;
					reti = ret.connectedComponent[retj];
					break;
				}
			if (reti == -1)
				for (int j = 0; j < cc.n; j++) { // here, j is ret's j
					int thisj = (j + cstart + nc) % cc.n;
					if (cc.connectedComponent[cc.component[thisj]] == i) {
						if (j < cc.n - nc)
							reti = ret.connectedComponent[ret.component[j + n
									- nc]];
						else
							reti = midConComp[cc.n - j - 1];
						if (reti >= 0)
							break;
					}
				}
			if (reti >= 0)
				rdots[reti] += cc.dots[i];
			else if (reti < -1)
				mdots[-2 - reti] += cc.dots[i];

			if (reti != -1)
				for (int j = 0; j < cc.offtop; j++) {
					if (cc.connectedComponent[j] == i) {
						for (int k = 0; k < cc.n; k++)
							if (cc.component[k] == j) {
								int retk = (k - cstart - nc + 2 * cc.n) % cc.n;
								int tmp;
								if (retk < cc.n - nc)
									tmp = ret.connectedComponent[ret.component[retk
											+ n - nc]];
								else
									tmp = midConComp[cc.n - retk - 1];
								if (tmp != reti) {
									if (tmp >= 0)
										for (int l = 0; l < ret.nbc; l++)
											if (ret.connectedComponent[l] == tmp)
												ret.connectedComponent[l] = (byte) reti;
									for (int l = 0; l < nc; l++)
										if (midConComp[l] == tmp)
											midConComp[l] = (byte) reti;
									if (tmp >= 0)
										if (reti >= 0)
											rdots[reti] += rdots[tmp];
										else
											mdots[-2 - reti] += rdots[tmp];
									else if (reti >= 0)
										rdots[reti] += mdots[-2 - tmp];
									else
										mdots[-2 - reti] += mdots[-2 - tmp];
								}
							}
					}
				}
			if (reti >= 0)
				for (int j = cc.offtop; j < cc.nbc; j++) {
					if (cc.connectedComponent[j] == i) {
						int retj;
						// top/bottom cycles from cc will come after those from
						// this
						if (j < cc.offbot)
							retj = j - cc.offtop + offbot - offtop + ret.offtop;
						else
							retj = j - cc.offbot + (nbc - offbot) + ret.offbot;
						if (ret.connectedComponent[retj] != reti) {
							int tmp = ret.connectedComponent[retj];
							for (int k = 0; k < ret.nbc; k++)
								if (ret.connectedComponent[k] == tmp)
									ret.connectedComponent[k] = (byte) reti;
							for (int k = 0; k < nc; k++)
								if (midConComp[k] == tmp)
									midConComp[k] = (byte) reti;
							rdots[reti] += rdots[tmp];
						}
					}
				}
			if (reti == -1) {
				ugenus[unconnected] = cc.genus[i];
				udots[unconnected++] = cc.dots[i];
			}
		}

		// handle newly created cycles
		for (int i = 0; i < nc; i++) {
			boolean found = false;
			for (int j = 0; j < nc; j++) {
				if (tjoins[j] == i) {
					int reti = ret.offbot - 1 - i;
					if (midConComp[j] >= 0)
						ret.connectedComponent[reti] = midConComp[j];
					else {
						ret.connectedComponent[reti] = (byte) (ret.nbc - midConComp[j]);
						rdots[ret.nbc - midConComp[j]] = mdots[-2
								- midConComp[j]];
						// want midConComp to have the same labels
						// as ret.connectedComponent in order for
						// genus calculation to work
						midConComp[j] = (byte) (ret.nbc - midConComp[j]);
					}
					found = true;
					break;
				}
			}
			if (!found)
				break;
		}
		for (int i = 0; i < nc; i++) {
			boolean found = false;
			for (int j = 0; j < nc; j++)
				if (bjoins[j] == i) {
					int reti = ret.nbc - 1 - i;
					if (midConComp[j] >= 0)
						ret.connectedComponent[reti] = midConComp[j];
					else {
						ret.connectedComponent[reti] = (byte) (ret.nbc - midConComp[j]);
						rdots[ret.nbc - midConComp[j]] = mdots[-2
								- midConComp[j]];
						midConComp[j] = (byte) (ret.nbc - midConComp[j]);
					}
					found = true;
					break;
				}
			if (!found)
				break;
		}

		// HERE IS THE BEST PLACE TO INSERT GENUS CALCULATIONS
		// they should be the same as for vertical
		// but rgenus[] needs to be larger as relabelling has not yet occurred
		byte rgenus[] = new byte[ret.nbc + nc + 2];
		for (int i = 0; i < rgenus.length; i++) {
			int b = 0; // boundary components in ret
			for (int j = 0; j < ret.nbc; j++)
				if (ret.connectedComponent[j] == i)
					b++;
			if (b == 0)
				continue; // I think this should be here
			int x = 0; // Euler characteristic
			// genus + boundary components from this
			for (int j = 0; j < ncc; j++) {
				for (int k = 0; k < nbc; k++)
					if (connectedComponent[k] == j) {
						boolean found = false;
						if (k < offtop) {
							for (int l = 0; l < n; l++)
								if (component[l] == k) {
									int retl = (l - start - nc + 2 * n) % n;
									if (retl < n - nc) {
										if (ret.connectedComponent[ret.component[retl]] == i) {
											found = true;
											break;
										}
									} else if (midConComp[retl - n + nc] == i) {
										found = true;
										break;
									}
								}
						} else if (k < offbot) {
							if (ret.connectedComponent[k - offtop + ret.offtop] == i)
								found = true;
						} else {
							if (ret.connectedComponent[k - offbot + ret.offbot] == i)
								found = true;
						}
						if (found) {
							x += 2 - 2 * genus[j];
							for (int l = 0; l < nbc; l++)
								if (connectedComponent[l] == j)
									x--;
							// add in the joins
							// only here, not for cc too
							int njoins = 0;
							for (int l = 0; l < nc; l++)
								if (connectedComponent[component[(l + start)
										% n]] == j)
									njoins++;
							// njoins should be even
							// if (njoins % 2 != 0)
							// throw new AssertionError();
							x -= njoins;// / 2;
							break;
						}
					}
			}
			// the same for cc:
			for (int j = 0; j < cc.ncc; j++) {
				for (int k = 0; k < cc.nbc; k++)
					if (cc.connectedComponent[k] == j) {
						boolean found = false;
						if (k < cc.offtop) {
							for (int l = 0; l < cc.n; l++)
								if (cc.component[l] == k) {
									int retl = (l - cstart - nc + 2 * cc.n)
											% cc.n;
									if (retl < cc.n - nc) {
										if (ret.connectedComponent[ret.component[retl
												+ n - nc]] == i) {
											found = true;
											break;
										}
									} else if (midConComp[cc.n - retl - 1] == i) {
										found = true;
										break;
									}
								}
						} else if (k < cc.offbot) {
							if (ret.connectedComponent[k - cc.offtop + offbot
									- offtop + ret.offtop] == i)
								found = true;
						} else {
							if (ret.connectedComponent[k - cc.offbot + nbc
									- offbot + ret.offbot] == i)
								found = true;
						}
						if (found) {
							x += 2 - 2 * cc.genus[j];
							for (int l = 0; l < cc.nbc; l++)
								if (cc.connectedComponent[l] == j)
									x--;
							break;
						}
					}
			}

			int g = 2 - b - x; // twice the genus
			if (g % 2 != 0 || g < 0)
				throw new AssertionError();
			rgenus[i] = (byte) (g / 2);
		}

		/*
		 * elaborate seeming sort of top, bottom cycles this renumbers the
		 * boundary components for consistency, genus and dots must also be
		 * sorting factors therefore, the sorting priority is: 1. connections
		 * with mixed go first 2. top connections 3. bottom connections 4. genus
		 * (add this later) 5. dots 6. (arbitrary) connectedComponent number
		 */
		// no longer sorting
		// therefore, this is only consistent after delooping has occurred
		/*
		 * int mconnections[] = new int[ret.nbc + nc + 2]; for (int i = 0; i <
		 * ret.offtop; i++) mconnections[ret.connectedComponent[i]]++; int
		 * tconnections[] = new int[ret.nbc + nc + 2]; for (int i = ret.offtop;
		 * i < ret.offbot; i++) tconnections[ret.connectedComponent[i]]++; int
		 * bconnections[] = new int[ret.nbc + nc + 2]; for (int i = ret.offbot;
		 * i < ret.nbc; i++) bconnections[ret.connectedComponent[i]]++; int
		 * sortarr[][] = new int[ret.offbot - ret.offtop][6]; for (int i = 0; i
		 * < sortarr.length; i++) { int concomp =
		 * ret.connectedComponent[ret.offtop + i]; sortarr[i][0] =
		 * mconnections[concomp]; sortarr[i][1] = tconnections[concomp];
		 * sortarr[i][2] = bconnections[concomp]; sortarr[i][3] =
		 * rdots[concomp]; sortarr[i][4] = rgenus[concomp]; sortarr[i][5] =
		 * concomp; }
		 */
		Comparator<byte[]> comp = new Comparator<byte[]>() {
			public int compare(byte[] a, byte[] b) {
				for (int i = 0; i < a.length; i++)
					if (a[i] != b[i])
						return a[i] - b[i];
				return 0;
			}
		};
		/*
		 * java.util.Arrays.sort(sortarr, comp); for (int i = 0; i <
		 * sortarr.length; i++) ret.connectedComponent[ret.offtop + i] =
		 * sortarr[i][5]; sortarr = new int[ret.nbc - ret.offbot][6]; for (int i
		 * = 0; i < sortarr.length; i++) { int concomp =
		 * ret.connectedComponent[ret.offbot + i]; sortarr[i][0] =
		 * mconnections[concomp]; sortarr[i][1] = tconnections[concomp];
		 * sortarr[i][2] = bconnections[concomp]; sortarr[i][3] =
		 * rdots[concomp]; sortarr[i][4] = rgenus[concomp]; sortarr[i][5] =
		 * concomp; } java.util.Arrays.sort(sortarr, comp); for (int i = 0; i <
		 * sortarr.length; i++) ret.connectedComponent[ret.offbot + i] =
		 * sortarr[i][5];
		 */
		/*
		 * int connections[] = new int[ret.nbc + nc + 2]; for (int i = 0; i <
		 * ret.offtop; i++) connections[ret.connectedComponent[i]] = -1; for
		 * (int i = ret.offtop; i < ret.nbc; i++) if
		 * (connections[ret.connectedComponent[i]] != -1) if (i < ret.offbot)
		 * connections[ret.connectedComponent[i]] += 1 << 16; else
		 * connections[ret.connectedComponent[i]]++; long sortarr[] = new
		 * long[ret.offbot - ret.offtop]; for (int i = 0; i < sortarr.length;
		 * i++) sortarr[i] = ((long)
		 * connections[ret.connectedComponent[ret.offtop + i]] << 32) |
		 * ret.connectedComponent[ret.offtop + i];
		 * java.util.Arrays.sort(sortarr); for (int i = 0; i < sortarr.length;
		 * i++) ret.connectedComponent[ret.offtop + i] = (int) (sortarr[i] &
		 * 0xffffffff); sortarr = new long[ret.nbc - ret.offbot]; for (int i =
		 * 0; i < sortarr.length; i++) sortarr[i] = ((long)
		 * connections[ret.connectedComponent[ret.offbot + i]] << 32) |
		 * ret.connectedComponent[ret.offbot + i];
		 * java.util.Arrays.sort(sortarr); for (int i = 0; i < sortarr.length;
		 * i++) ret.connectedComponent[ret.offbot + i] = (int) (sortarr[i] &
		 * 0xffffffff);
		 */

		// relabel ret's connected components in ascending order
		ret.ncc = 0;
		for (int i = 0; i < ret.nbc; i++) {
			if (ret.connectedComponent[i] > ret.ncc) {
				byte j = ret.connectedComponent[i];
				for (int k = i; k < ret.nbc; k++) {
					if (ret.connectedComponent[k] == j)
						ret.connectedComponent[k] = ret.ncc;
					else if (ret.connectedComponent[k] == ret.ncc)
						ret.connectedComponent[k] = j;
				}
				// for genus, do something similar with midConComp?
				byte tmp = rdots[ret.ncc];
				rdots[ret.ncc] = rdots[j];
				rdots[j] = tmp;
				tmp = rgenus[ret.ncc];
				rgenus[ret.ncc] = rgenus[j];
				rgenus[j] = tmp;
				ret.ncc++;
			} else if (ret.connectedComponent[i] == ret.ncc)
				ret.ncc++;
		}

		// more sorting of top, bottom cycles
		// REMOVED: see above
		/*
		 * java.util.Arrays.sort(ret.connectedComponent, ret.offtop,
		 * ret.offbot); java.util.Arrays.sort(ret.connectedComponent,
		 * ret.offbot, ret.nbc);
		 */

		// resort the unconnected: by genus, dots
		byte sortarr[][] = new byte[unconnected][2];
		for (int i = 0; i < unconnected; i++) {
			sortarr[i][0] = ugenus[i];
			sortarr[i][1] = udots[i];
		}
		java.util.Arrays.sort(sortarr, comp);
		// java.util.Arrays.sort(udots, 0, unconnected);

		int rncc = ret.ncc;
		ret.ncc += unconnected;
		ret.dots = new byte[ret.ncc];
		System.arraycopy(rdots, 0, ret.dots, 0, rncc);
		// System.arraycopy(udots, 0, ret.dots, rncc, unconnected);
		for (int i = 0; i < unconnected; i++)
			ret.dots[i + rncc] = sortarr[i][1];
		ret.genus = new byte[ret.ncc];
		System.arraycopy(rgenus, 0, ret.genus, 0, rncc);
		for (int i = 0; i < unconnected; i++)
			ret.genus[i + rncc] = sortarr[i][0];

		assert ret.check();
		// return ret;
		return cobordismCache.cache(ret);
	}

	public Cap source() {
		return top;
	}

	public Cap target() {
		return bottom;
	}

	// private class VComposeInput implements Comparable<VComposeInput> {
	// int n;
	// Cap top, middle, bottom;
	// int topnbc, botnbc;
	// int topncc, botncc;
	// int topConnectedComponent[], botConnectedComponent[];
	// public VComposeInput(CannedCobordism a, CannedCobordism b) {
	// assert a.n == b.n;
	// n = a.n;
	// assert a.top.equals(b.bottom);
	// top = b.top;
	// middle = b.bottom;
	// bottom = a.bottom;
	// topnbc = b.nbc;
	// botnbc = a.nbc;
	// topncc = b.ncc;
	// botncc = a.ncc;
	// topConnectedComponent = b.connectedComponent;
	// botConnectedComponent = a.connectedComponent;
	// }
	//
	// public int compareTo(VComposeInput ci) {
	// if (n != ci.n)
	// return n - ci.n;
	// if (topnbc != ci.topnbc)
	// return topnbc - ci.topnbc;
	// if (botnbc != ci.botnbc)
	// return botnbc - ci.botnbc;
	// if (topncc != ci.topncc)
	// return topncc - ci.topncc;
	// if (botncc != ci.botncc)
	// return botncc - ci.botncc;
	// for (int i = 0; i < topnbc; i++)
	// if (topConnectedComponent[i] != ci.topConnectedComponent[i])
	// return topConnectedComponent[i] - ci.topConnectedComponent[i];
	// for (int i = 0; i < botnbc; i++)
	// if (botConnectedComponent[i] != ci.botConnectedComponent[i])
	// return botConnectedComponent[i] - ci.botConnectedComponent[i];
	// int i = top.compareTo(ci.top);
	// if (i != 0)
	// return i;
	// i = middle.compareTo(ci.middle);
	// if (i != 0)
	// return i;
	// return bottom.compareTo(ci.bottom);
	// }
	// }
	//
	// private class ComposeOutput {
	// private final CannedCobordism out;
	// public ComposeOutput(CannedCobordism a, CannedCobordism b) {
	// CannedCobordism bot = new CannedCobordism(a);
	// bot.genus = new int[bot.ncc];
	// bot.dots = new int[bot.ncc];
	// for (int i = 0; i < bot.ncc; i++) {
	// bot.genus[i] = 1 << (i + 10);
	// bot.dots[i] = 1 << i;
	// }
	// CannedCobordism top = new CannedCobordism(b);
	// top.genus = new int[top.ncc];
	// top.dots = new int[top.ncc];
	// for (int i = 0; i < top.ncc; i++) {
	// top.genus[i] = 1 << (i + 10 + bot.ncc);
	// top.dots[i] = 1 << (i + bot.ncc);
	// }
	// out = bot.compose2(top);
	// }
	//
	// public ComposeOutput(CannedCobordism a, int astart,
	// CannedCobordism b, int bstart, int nc) {
	// CannedCobordism aa = new CannedCobordism(a);
	// aa.genus = new int[a.ncc];
	// aa.dots = new int[a.ncc];
	// for (int i = 0; i < a.ncc; i++) {
	// aa.genus[i] = 1 << (i + 10);
	// aa.dots[i] = 1 << i;
	// }
	// CannedCobordism bb = new CannedCobordism(b);
	// bb.genus = new int[b.ncc];
	// bb.dots = new int[b.ncc];
	// for (int i = 0; i < b.ncc; i++) {
	// bb.genus[i] = 1 << (i + 10 + a.ncc);
	// bb.dots[i] = 1 << (i + a.ncc);
	// }
	// out = aa.compose2(astart, bb, bstart, nc);
	// }
	//
	// // assumes a and b are appropriate CannedCobordisms
	// public CannedCobordism get(CannedCobordism a, CannedCobordism b) {
	// CannedCobordism ret = new CannedCobordism(out);
	// ret.hpower = a.hpower + b.hpower;
	// ret.genus = new int[ret.ncc];
	// ret.dots = new int[ret.ncc];
	// for (int i = 0; i < ret.ncc; i++) {
	// for (int j = 0; j < a.ncc; j++)
	// if ((out.genus[i] & (1 << (10 + j))) != 0)
	// ret.genus[i] += a.genus[j];
	// for (int j = 0; j < b.ncc; j++)
	// if ((out.genus[i] & (1 << (10 + a.ncc + j))) != 0)
	// ret.genus[i] += b.genus[j];
	// ret.genus[i] += out.genus[i] & ((1 << 10) - 1);
	// for (int j = 0; j < a.ncc; j++)
	// if ((out.dots[i] & (1 << j)) != 0)
	// ret.dots[i] += a.dots[j];
	// for (int j = 0; j < b.ncc; j++)
	// if ((out.dots[i] & (1 << (j + a.ncc))) != 0)
	// ret.dots[i] += b.dots[j];
	// }
	// return cobordismCache.cache(ret);
	// // return ret;
	// }
	// }
	//
	// private class HComposeInput implements Comparable<HComposeInput> {
	// int an, bn;
	// Cap atop, abottom, btop, bbottom;
	// int anbc, bnbc, ancc, bncc;
	// int aConnectedComponent[], bConnectedComponent[];
	// int astart, bstart, nc;
	// public HComposeInput(CannedCobordism a, int astart,
	// CannedCobordism b, int bstart, int nc) {
	// an = a.n; bn = b.n;
	// atop = a.top; abottom = a.bottom;
	// btop = b.top; bbottom = b.bottom;
	// anbc = a.nbc; ancc = a.ncc;
	// bnbc = b.nbc; bncc = b.ncc;
	// aConnectedComponent = a.connectedComponent;
	// bConnectedComponent = b.connectedComponent;
	// this.astart = astart; this.bstart = bstart; this.nc = nc;
	// }
	//
	// public int compareTo(HComposeInput ci) {
	// if (astart != ci.astart)
	// return astart - ci.astart;
	// if (bstart != ci.bstart)
	// return bstart - ci.bstart;
	// if (nc != ci.nc)
	// return nc - ci.nc;
	// if (an != ci.an)
	// return an - ci.an;
	// if (bn != ci.bn)
	// return bn - ci.bn;
	// if (anbc != ci.anbc)
	// return anbc - ci.anbc;
	// if (bnbc != ci.bnbc)
	// return bnbc - ci.bnbc;
	// if (ancc != ci.ancc)
	// return ancc - ci.ancc;
	// if (bncc != ci.bncc)
	// return bncc - ci.bncc;
	// for (int i = 0; i < anbc; i++)
	// if (aConnectedComponent[i] != ci.aConnectedComponent[i])
	// return aConnectedComponent[i] - ci.aConnectedComponent[i];
	// for (int i = 0; i < bnbc; i++)
	// if (bConnectedComponent[i] != ci.bConnectedComponent[i])
	// return bConnectedComponent[i] - ci.bConnectedComponent[i];
	// int i = atop.compareTo(ci.atop);
	// if (i != 0) return i;
	// i = btop.compareTo(ci.btop);
	// if (i != 0) return i;
	// i = abottom.compareTo(ci.abottom);
	// if (i != 0) return i;
	// return bbottom.compareTo(ci.bbottom);
	// }
	// }

	// public static int vcacheSize() {
	// return vcache.size();
	// }
	// public static int hcacheSize() {
	// return hcache.size();
	// }

	static class CannedCobordismCache extends HashCodeCache<CannedCobordism> {

		@Override
		public synchronized CannedCobordism cache(CannedCobordism _cc) {
			if(_cc instanceof CannedCobordismImpl) {
				CannedCobordismImpl cc = (CannedCobordismImpl)_cc;
				cc.dots = byteArrayCache.cache(cc.dots);
				cc.genus = byteArrayCache.cache(cc.genus);
				cc.component = byteArrayCache.cache(cc.component);				
			}
			return super.cache(_cc);
		}
		
	}
	
	static class CompositionCache {
		Map<Integer, Map<Integer, Triple<CannedCobordismImpl, CannedCobordismImpl, CannedCobordism>>> map = new SoftHashMap<Integer, Map<Integer, Triple<CannedCobordismImpl, CannedCobordismImpl, CannedCobordism>>>();

		public CannedCobordism compose(CannedCobordismImpl cc1, CannedCobordismImpl cc2) {
			Map<Integer, Triple<CannedCobordismImpl, CannedCobordismImpl, CannedCobordism>> map2 = map
					.get(cc1.hashCode());
			if (map2 != null) {
				Triple<CannedCobordismImpl, CannedCobordismImpl, CannedCobordism> triple = map2
						.get(cc2.hashCode());
				if (triple == null) {
					CannedCobordism composition = cc1.composeWithoutCache(cc2);
					map2.put(cc2.hashCode(), Tuple.from(cc1, cc2, composition));
					return composition;
				} else {
					CannedCobordism result = Tuple.get3(triple);
					if (Tuple.get1(triple) != cc1 || Tuple.get2(triple) != cc2) {
						assert false;
						return cc1.composeWithoutCache(cc2);
					} else {
						if (result != null) {
							assert result == cc1.composeWithoutCache(cc2);
							return result;							
						}
						else {
							CannedCobordism composition = cc1
									.composeWithoutCache(cc2);
							map2.put(cc2.hashCode(), Tuple.from(cc1, cc2,
									composition));
							return composition;
						}
					}
				}
			} else {
				CannedCobordism composition = cc1.composeWithoutCache(cc2);
				map2 = new HashMap<Integer, Triple<CannedCobordismImpl, CannedCobordismImpl, CannedCobordism>>();
				map2.put(cc2.hashCode(), Tuple.from(cc1, cc2, composition));
				map.put(cc1.hashCode(), map2);
				return composition;
			}
		}
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/Cap.java <==
package org.katlas.JavaKh;
import java.io.Serializable;
import java.util.Arrays;

import org.katlas.JavaKh.utils.Cache;
import org.katlas.JavaKh.utils.HashCodeCache;

public class Cap implements Comparable<Cap>, Serializable {
    /**
	 * 
	 */
	private static final long serialVersionUID = 6365827964169634427L;
	public int n;
	public int ncycles;
    public int pairings[];
    
    static Cache<Cap> capCache = new HashCodeCache<Cap>();
    
//    private static Map<ComposeInput, ComposeOutput> compositionCache = new TreeMap<ComposeInput, ComposeOutput>();
//
//    public static void disableCache() {
//    	compositionCache = new AlwaysEmptyMap<ComposeInput, ComposeOutput>();
//    }
//    
//    public static void enableCache() {
//    	compositionCache = new TreeMap<ComposeInput, ComposeOutput>();
//    }
// 
//    public static void flushCache() {
//    	compositionCache.clear();
//    }
 
    
    public Cap(int n, int cycles) {
    this.n = n;
	ncycles = cycles;
	pairings = new int[n];
	// let pairings be filled elsewhere
    }

//    public CannedCobordism getIdentity() {
//    	if(isomorphism == null) {
//    		isomorphism = CannedCobordism.isomorphism(this);
//    	}
//    	return isomorphism;
//    }
    
//    public int n { return pairings.length; }
    
    public boolean equals(Object o) {
	if (!(o instanceof Cap))
	    return false;
	Cap c = (Cap) o;
	if (c.n != n)
	    return false;
	if (ncycles != c.ncycles)
	    return false;
	if (!java.util.Arrays.equals(pairings, c.pairings))
	    return false;
	return true;
    }

    public int hashCode() {
    	return Arrays.hashCode(pairings) + ncycles;
    }
    
	@Override
	public String toString() {
		return "Cap[" + hashCode() + "]";
	}
    
    public int compareTo(Cap c) {
	if (n != c.n)
	    return n - c.n;
	if (ncycles != c.ncycles)
	    return ncycles - c.ncycles;
	for (int i = 0; i < n; i++)
	    if (pairings[i] != c.pairings[i])
		return pairings[i] - c.pairings[i];
	return 0;
    }

    public Cap compose(int start, Cap c, int cstart, int nc) {
	ComposeInput ci = new ComposeInput(this, start, c, cstart, nc);
//	ComposeOutput co = (ComposeOutput) compositionCache.get(ci);
//	if (co == null) {
	    ComposeOutput co = new ComposeOutput(ci);
//	    compositionCache.put(ci, co);
//	}
	return capCache.cache(co.cap);
    }

    public Cap compose(int start, Cap c, int cstart, int nc,
		       int joins[]) {
	ComposeInput ci = new ComposeInput(this, start, c, cstart, nc);
//	ComposeOutput co = (ComposeOutput) compositionCache.get(ci);
//	if (co == null) {
	    ComposeOutput co = new ComposeOutput(ci);
//	    compositionCache.put(ci, co);
//	}
	System.arraycopy(co.joins, 0, joins, 0, co.joins.length);
	return capCache.cache(co.cap);
    }

    // horizontal composition
    public Cap compose2(int start, Cap c, int cstart, int nc,
		       int joins[]) {
	// joins is to be filled with info about new cycles
	Cap ret = new Cap(n + c.n - 2 * nc, ncycles + c.ncycles);
	// start labelling the edges with the one following the join on this
	for (int i = 0; i < n - nc; i++) {
	    int ii = (i + start + nc) % n;
	    ret.pairings[i] = (pairings[ii] - start - nc + 2 * n) % n;
	    // do something different if it pairs with a connecting edge:
	    if (ret.pairings[i] >= n - nc)
		ret.pairings[i] = -1 - (ret.pairings[i] - n + nc);
	}
	int thisjoins[] = new int[nc];
	for (int i = 0; i < nc; i++) {
	    int ii = (i + start) % n;
	    thisjoins[i] = (pairings[ii] - start - nc + 2 * n) % n;
	    if (thisjoins[i] >= n - nc)
		thisjoins[i] = -1 - (thisjoins[i] - n + nc);
	}
	for (int i = 0; i < c.n - nc; i++) {
	    int ii = (i + cstart + nc) % c.n;
	    int j = i + n - nc;
	    ret.pairings[j] = (c.pairings[ii] - cstart - nc + 2 * c.n) % c.n;
	    if (ret.pairings[j] >= c.n - nc)
		ret.pairings[j] = -1 - (c.n - ret.pairings[j] - 1);
	    else
		ret.pairings[j] += n - nc;
	}
	int cjoins[] = new int[nc];
	for (int i = 0; i < nc; i++) {
	    int ii = (cstart + nc - 1 - i + c.n) % c.n;
	    cjoins[i] = (c.pairings[ii] - cstart - nc + 2 * c.n) % c.n;
	    if (cjoins[i] >= c.n - nc)
		cjoins[i] = -1 - (c.n - cjoins[i] - 1);
	    else
		cjoins[i] += n - nc;
	}
	boolean joinsdone[] = new boolean[nc];
	java.util.Arrays.fill(joinsdone, false);
	for (int i = 0; i < n - nc; i++)
	    if (ret.pairings[i] < 0) {
		while (ret.pairings[i] < 0) {
		    int j = -1 - ret.pairings[i];
		    joinsdone[j] = true;
		    ret.pairings[i] = cjoins[j];
		    if (ret.pairings[i] < 0) {
			j = -1 - ret.pairings[i];
			joinsdone[j] = true;
			ret.pairings[i] = thisjoins[j];
		    }
		}
		ret.pairings[ret.pairings[i]] = i;
	    }
	for (int i = n - nc; i < ret.n; i++)
	    if (ret.pairings[i] < 0) {
		while (ret.pairings[i] < 0) {
		    int j = -1 - ret.pairings[i];
		    joinsdone[j] = true;
		    ret.pairings[i] = thisjoins[j];
		    if (ret.pairings[i] < 0) {
			j = -1 - ret.pairings[i];
			joinsdone[j] = true;
			ret.pairings[i] = cjoins[j];
		    }
		}
		ret.pairings[ret.pairings[i]] = i;
	    }

	for (int i = 0; i < nc; i++)
	    if (joinsdone[i])
		joins[i] = -1;
	// finally, handle any newly created cycles
	int nnew = 0;
	for (int i = 0; i < nc; i++)
	    if (!joinsdone[i]) {
		int j = i;
		do {
		    joinsdone[j] = true;
		    joins[j] = nnew;
		    j = -1 - thisjoins[j];
		    joinsdone[j] = true;
		    joins[j] = nnew;
		    j = -1 - cjoins[j];
		} while (j != i);
		ret.ncycles++;
		nnew++;
	    }
	return capCache.cache(ret);
    }

    private static int generateHelper(Cap caps[], int ncaps, int n,
				      int pairings[], int p) {
	if (p == n) {
	    caps[ncaps] = new Cap(n, (int) (Math.random() * 5));
	    for (int i = 0; i < n; i++)
		caps[ncaps].pairings[i] = pairings[i];
	    return ncaps + 1;
	}
	for (int i = 0; i < n; i++) {
	    if (pairings[i] == -1) {
		int max;
		for (max = i + 1; max < n && pairings[max] == -1; max++);
		for (int j = i + 1; j < max; j += 2) {
		    pairings[i] = j;
		    pairings[j] = i;
		    ncaps = generateHelper(caps, ncaps, n, pairings, p + 2);
		    pairings[i] = -1;
		    pairings[j] = -1;
		}
		return ncaps;
	    }
	}
	return -1;
    }

    public static Cap[] generate(int n) { // generates all Caps with n points
	int pairings[] = new int[n];
	for (int i = 0; i < n; i++)
	    pairings[i] = -1;
	int ncaps = 1, k = n / 2;
	for (int i = k + 2; i <= n; i++) // ncaps = (2k)!/(k!(k+1)!)
	    ncaps *= i;
	for (int i = 2; i <= k; i++)
	    ncaps /= i;
	Cap caps[] = new Cap[ncaps];
	generateHelper(caps, 0, n, pairings, 0);
	return caps;
    }

    // tests horizontal composition associativity
//    public static void main(String[] args) {
//	Cap caps[] = generate(6);
//	int joins[] = new int[10]; // dummy
//	for (int i = 0; i < caps.length; i++)
//	    for (int j = 0; j < caps.length; j++)
//		for (int k = 0; k < caps.length; k++) {
//		    Cap a = caps[i].compose(1, caps[j], 4, 2, joins).compose(5, caps[k], 3, 3, joins);
//		    Cap b = caps[i].compose(1, caps[j].compose(1, caps[k], 3, 3, joins), 0, 2, joins);
//		    if (!a.equals(b)) {
//			System.out.println("Error in associativity check");
//			return;
//		    }
//		}
//	System.out.println("Associativity checks OK");
//    }

    private class ComposeInput implements Comparable<ComposeInput> {
	Cap a, b;
	int astart, bstart, nc;
	public ComposeInput(Cap a, int astart, Cap b, int bstart, int nc) {
	    this.a = a;
	    this.b = b;
	    this.astart = astart;
	    this.bstart = bstart;
	    this.nc = nc;
	}
	public int compareTo(ComposeInput ci) {
	    if (astart != ci.astart)
		return astart - ci.astart;
	    if (bstart != ci.bstart)
		return bstart - ci.bstart;
	    if (nc != ci.nc)
		return nc - ci.nc;
	    int i = a.compareTo(ci.a);
	    if (i != 0)
		return i;
	    return b.compareTo(ci.b);
	}
    }

    private class ComposeOutput {
	Cap cap;
	int joins[];
	public ComposeOutput(ComposeInput ci) {
	    joins = new int[ci.nc];
	    cap = ci.a.compose2(ci.astart, ci.b, ci.bstart, ci.nc, joins);
	}
    }
}


==> JavaKh-v2/src/org/katlas/JavaKh/CheckKomplex.java <==
package org.katlas.JavaKh;

import java.io.File;
import java.io.FileInputStream;
import java.io.FileNotFoundException;
import java.io.IOException;
import java.io.ObjectInputStream;

import org.apache.commons.cli.CommandLine;
import org.apache.commons.cli.CommandLineParser;
import org.apache.commons.cli.HelpFormatter;
import org.apache.commons.cli.Options;
import org.apache.commons.cli.PosixParser;
import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;
import org.apache.log4j.Level;
import org.apache.log4j.Logger;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.rings.ModP;
import org.katlas.JavaKh.algebra.rings.Rings;

public class CheckKomplex<R extends Ring<R>> {
  private static final Log log = LogFactory.getLog(CheckKomplex.class);

  @SuppressWarnings("unchecked")
  public static void main(String[] args) throws FileNotFoundException, IOException, ClassNotFoundException {

    File komplexFile = null;

    /* Process command-line arguments */

    try {
      CommandLineParser parser = new PosixParser();

      Options options = new Options();
      options.addOption("h", "help", false, "show this help screen");
      options.addOption("i", "info", false, "turn on lower level debugging statements [INFO].");
      options.addOption("d", "debug", false, "turn on lowest level debugging statements [DEBUG].");
      options.addOption("U", "universal", false, "use the universal theory over the integers");
      options.addOption("Z", "integer", false, "work over the integers");
      options.addOption("Q", "rational", false, "work over the rationals");
      options.addOption("m", "mod", true, "work over a field of characteristic p");

      CommandLine line = parser.parse(options, args);
      String[] clean_args = line.getArgs();

      Logger rootLogger = Logger.getRootLogger();
      if (line.hasOption("d"))
        rootLogger.setLevel(Level.DEBUG);
      else if (line.hasOption("i"))
        rootLogger.setLevel(Level.INFO);
      else
        rootLogger.setLevel(Level.WARN);

      if (line.hasOption("U")) {
        JavaKh.using_h = true;
      }

      if (line.hasOption("Z")) {
        Rings.setRing("Int");
      } else if (line.hasOption("Q")) {
        Rings.setRing("Rational");
      } else if (line.hasOption("m")) {
        int p = Integer.parseInt(line.getOptionValue("m"));
        if (p == 0)
          Rings.setRing("Rational");
        else {
          ModP.setP(p);
          Rings.setRing("ModP");
        }
      } else {
        // default
        Rings.setRing("Rational");
      }

      if (clean_args.length != 1 || line.hasOption("h")) {
        HelpFormatter formatter = new HelpFormatter();
        formatter.printHelp("Usage: java CheckComplex [OPTIONS] <filename>", options);
        System.exit(1);
      }

      komplexFile = new File(clean_args[0]);

    } catch (Exception e) {
      log.fatal("Error found initializing", e);
      System.exit(1);
    }

    CheckKomplex check = new CheckKomplex();

    if (check.checkComplex(komplexFile)) {
      System.out.println("Komplex looks good; d^2 = 0.");
      System.exit(0);
    } else {
      System.out.println("Komplex looks broken; d^2 != 0.");
      System.exit(1);
    }

  }

  private boolean checkComplex(File file) throws FileNotFoundException, IOException, ClassNotFoundException {
    ObjectInputStream ois = new ObjectInputStream(new FileInputStream(file));
    return checkComplex(ois);
  }

  @SuppressWarnings("unchecked")
  private boolean checkComplex(ObjectInputStream s) throws IOException, ClassNotFoundException {
    Komplex.CHECK_DURING_DESERIALIZATION = true;
    try {
      @SuppressWarnings("unused")
      Komplex<R> result = (Komplex<R>) s.readObject();
    } catch (AssertionError e) {
      return false;
    }
    return true;
  }
}


==> JavaKh-v2/src/org/katlas/JavaKh/CobMatrix.java <==
package org.katlas.JavaKh;

import java.io.IOException;
import java.io.ObjectInputStream;
import java.io.ObjectOutputStream;
import java.io.Serializable;
import java.util.ArrayList;
import java.util.Collections;
import java.util.HashMap;
import java.util.HashSet;
import java.util.Iterator;
import java.util.List;
import java.util.Map;
import java.util.Set;

import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;
import org.katlas.JavaKh.algebra.DirectSum;
import org.katlas.JavaKh.algebra.Matrix;
import org.katlas.JavaKh.algebra.MatrixEntry;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.implementations.AbstractMatrix;
import org.katlas.JavaKh.interfaces.CannedCobordism;
import org.katlas.JavaKh.interfaces.LCCC;
import org.katlas.JavaKh.rows.LinkedListRow;
import org.katlas.JavaKh.rows.MatrixRow;
import org.katlas.JavaKh.utils.CachingList;
import org.katlas.JavaKh.utils.DiskBackedList2;
import org.katlas.JavaKh.utils.SoftReferenceCachingList;

public class CobMatrix<R extends Ring<R>> extends
		AbstractMatrix<R, Cap, LCCC<R>> implements Matrix<R, Cap, LCCC<R>>,
		Serializable {
	/**
	 * 
	 */
	private static final long serialVersionUID = 6928267083411895640L;

	private static final Log log = LogFactory.getLog(CobMatrix.class);
	
	private transient boolean inMemory;
	transient SmoothingColumn source, target;
	transient List<MatrixRow<LCCC<R>>> entries;

	public CobMatrix(SmoothingColumn s, SmoothingColumn t, boolean shared, boolean inMemory) {
		this.inMemory = inMemory;
		if (shared) {
			source = s;
			target = t;
		} else {
			source = new SmoothingColumn(s);
			target = new SmoothingColumn(t);
		}
		createRowList(t.n);

	}

	private void createRowList(int n) {
		if (inMemory) {
			entries = new ArrayList<MatrixRow<LCCC<R>>>(n);
		} else {
//			entries = new DiskBackedList<MatrixRow<LCCC<R>>>();
//			entries = new CachingList<MatrixRow<LCCC<R>>>(new DiskBackedList<MatrixRow<LCCC<R>>>(), 100);
			entries = new CachingList<MatrixRow<LCCC<R>>>(
						new SoftReferenceCachingList<MatrixRow<LCCC<R>>>(
							new DiskBackedList2<MatrixRow<LCCC<R>>>()),
							10);
		}
		for (int i = 0; i < n; ++i) {
			entries.add(newRow());
		}
	}

	void unshare() {
		source = new SmoothingColumn(source);
		target = new SmoothingColumn(target);
	}

	private MatrixRow<LCCC<R>> newRow() {
		// return new TroveEntryMap<LCCC<R>>();
		// return new PackedArrayRow<LCCC<R>>();
		// return new ArrayRow<LCCC<R>>(source.n);
		// return new MaskedArrayRow<LCCC<R>>(source.n);
		// return new TreeEntryMap<LCCC<R>>();
		// return new RedBlackIntegerMap<LCCC<R>>();
		return new LinkedListRow<LCCC<R>>();
		// return new DoublyLinkedListRow<LCCC<R>>();
	}

	// assumes matrix[i][j] is not contained in this sparse matrix
	public void putEntry(int i, int j, LCCC<R> lc) {
		if (lc == null || lc.isZero()) {
			return;
		}
		MatrixRow<LCCC<R>> row = entries.get(i);
		row.put(j, lc);
		entries.set(i, row);
	}

	public void addEntry(int rowIndex, int columnIndex, LCCC<R> t) {
		if (t == null || t.isZero()) {
			return;
		}
		MatrixRow<LCCC<R>> row = entries.get(rowIndex);
		LCCC<R> entry = row.get(columnIndex);
		if (entry == null) {
			row.put(columnIndex, t);
		} else {
			LCCC<R> sum = entry.add(t);
			if (sum.isZero()) {
				row.remove(columnIndex);
			} else {
				row.put(columnIndex, sum);
			}
		}
		entries.set(rowIndex, row);
	}

	@SuppressWarnings("unchecked")
	public LCCC<R>[] unpackRow(int i) {
		LCCC<R> rowi[] = new LCCC[source.n];
		MatrixRow<LCCC<R>> rowEntries = entries.get(i);
		for (int j : rowEntries.keys()) {
			rowi[j] = rowEntries.get(j);
		}
		return rowi;
	}

	// not working right now
	@SuppressWarnings("unchecked")
	public boolean equals(Object o) {
		if (!(o instanceof CobMatrix))
			return false;
		CobMatrix<R> cm = (CobMatrix<R>) o;
		if (!source.equals(cm.source))
			return false;
		if (!target.equals(cm.target))
			return false;
		// Arrays.equals() isn't adequate because null == 0 for LCCCs
		for (int i = 0; i < target.n; i++) {
			LCCC<R> arowi[] = unpackRow(i);
			LCCC<R> browi[] = cm.unpackRow(i);
			for (int j = 0; j < source.n; j++)
				if (arowi[j] != null) {
					if (!arowi[j].equals(browi[j]))
						return false;
				} else if (browi[j] != null && browi[j].numberOfTerms() != 0)
					return false;
		}
		return true;
	}

	public CobMatrix<R> compose(Matrix<R, Cap, LCCC<R>> matrix) { // this * cm

		CobMatrix<R> cm;

		if (matrix instanceof CobMatrix) {
			cm = ((CobMatrix<R>) matrix);
		} else {
			throw new UnsupportedOperationException();
		}

		// if(entries.size() == 9 && cm.entries.size() == 10) {
		// System.out.println("foo");
		// }

		assert check();
		assert cm.check();

		assert source.equals(cm.target);
		/*
		 * if (!source.equals(cm.target)) throw new IllegalArgumentException();
		 */
		CobMatrix<R> ret = new CobMatrix<R>(cm.source, target, false, inMemory);

		for (int i = 0; i < target.n; ++i) {
			MatrixRow<LCCC<R>> rowEntriesI = entries.get(i);
			MatrixRow<LCCC<R>> result = ret.newRow();
			for (int j : rowEntriesI.keys()) {
				for (int k : cm.entries.get(j).keys()) {
					// if(entries.size() == 9 && cm.entries.size() == 10 && i >=
					// 7 && j >= 5) {
					// System.out.println("foo");
					// }
					assert check();
					assert cm.check();
					assert source.equals(cm.target);
					assert rowEntriesI.get(j).source().equals(
							cm.entries.get(j).get(k).target());
					LCCC<R> lc = rowEntriesI.get(j).compose(
							cm.entries.get(j).get(k));
					if (lc != null && !lc.isZero()) {
						assert lc.target().equals(rowEntriesI.get(j).target());
						assert lc.source().equals(
								cm.entries.get(j).get(k).source());
						if (result.containsKey(k)) {
							LCCC<R> sum = result.get(k).add(lc);
							if (sum == null || sum.isZero()) {
								result.remove(k);
							} else {
								result.put(k, sum);
							}
						} else {
							result.put(k, lc); // stopping to think, sadly we
							// can't use putLast here.
						}
					}
				}
			}
			ret.entries.set(i, result);
		}

		return ret;
	}

	public CobMatrix<R> multiply(R n) { // modifies in place
		if (n.isZero()) {
			for (int j = 0; j < entries.size(); ++j) {
				MatrixRow<LCCC<R>> row = entries.get(j);
				row.clear();
				entries.set(j, row);
			}
		} else {
			for (int j = 0; j < entries.size(); ++j) {
				MatrixRow<LCCC<R>> row = entries.get(j);
				for (int i : row.keys()) {
					LCCC<R> lc = row.get(i);
					assert lc != null;
					assert !lc.isZero();
					row.put(i, lc.multiply(n));
				}
				entries.set(j, row);
			}

		}
		return this;
	}

	public CobMatrix<R> add(Matrix<R, Cap, LCCC<R>> m) { // edits in place

		CobMatrix<R> that;

		if (m instanceof CobMatrix) {
			that = ((CobMatrix<R>) m);
		} else {
			throw new UnsupportedOperationException();
		}

		assert this.check();
		assert that.check();

		assert this.source.equals(that.source)
				&& this.target.equals(that.target);

		for (int i = 0; i < entries.size(); ++i) {
			MatrixRow<LCCC<R>> thisRowEntriesI = entries.get(i);
			MatrixRow<LCCC<R>> thatRowEntriesI = that.entries.get(i);

			Iterator<Integer> thisIterator = thisRowEntriesI.keys().iterator();
			Iterator<Integer> thatIterator = thatRowEntriesI.keys().iterator();

			if (!thatIterator.hasNext())
				continue;
			else {
				if (!thisIterator.hasNext()) {
					while (thatIterator.hasNext()) {
						int j = thatIterator.next();
						assert !thatRowEntriesI.get(j).isZero();
						thisRowEntriesI.putLast(j, thatRowEntriesI.get(j));
					}
				} else {
					// both rows are non-empty!
					int thisKey = thisIterator.next(), thatKey = thatIterator
							.next();
					LCCC<R> thisRowEntry = thisRowEntriesI.get(thisKey);
					while (true) {
						if (thisKey < thatKey) {
							if (thisIterator.hasNext()) {
								thisKey = thisIterator.next();
								thisRowEntry = thisRowEntriesI.get(thisKey);
								continue;
							} else {
								assert !thatRowEntriesI.get(thatKey).isZero();
								thisRowEntriesI.putLast(thatKey,
										thatRowEntriesI.get(thatKey));
								break;
							}
						} else if (thisKey == thatKey) {
							LCCC<R> sum = thisRowEntry.add(thatRowEntriesI
									.get(thatKey));
							if (sum.isZero()) {
								thisRowEntriesI.remove(thisKey);
							} else {
								thisRowEntriesI.put(thisKey, sum);
							}
							if (!thisIterator.hasNext()
									|| !thatIterator.hasNext()) {
								break;
							} else {
								thisKey = thisIterator.next();
								thisRowEntry = thisRowEntriesI.get(thisKey);
								thatKey = thatIterator.next();
								continue;
							}
						} else {
							// thisKey > thatKey
							assert !thatRowEntriesI.get(thatKey).isZero();
							thisRowEntriesI.put(thatKey, thatRowEntriesI
									.get(thatKey));
							if (!thatIterator.hasNext()) {
								break;
							} else {
								thatKey = thatIterator.next();
								continue;
							}
						}
					}

					while (thatIterator.hasNext()) {
						int j = thatIterator.next();
						assert !thatRowEntriesI.get(j).isZero();
						thisRowEntriesI.putLast(j, thatRowEntriesI.get(j));
					}

				}
				entries.set(i, thisRowEntriesI);
			}

			// thisRowEntriesI.compact();

			// for (int j : thatRowEntriesI.keys()) {
			// if (thisRowEntriesI.containsKey(j)) {
			// thisRowEntriesI.get(j).add(thatRowEntriesI.get(j));
			// } else {
			// thisRowEntriesI.put(j, thatRowEntriesI.get(j));
			// }
			// }
		}

		return this;
	}

	public CobMatrix<R> reduce() { // modifies this CobMatrix in place
		for (int j = 0; j < entries.size(); ++j) {
			MatrixRow<LCCC<R>> row = entries.get(j);
			Set<Integer> entriesToRemove = new HashSet<Integer>();
			for (int i : row.keys()) {
				LCCC<R> rlc = row.get(i).reduce();
				// assert rlc != null;
				if (rlc == null || rlc.isZero()) {
					entriesToRemove.add(i);
				} else {
					row.put(i, rlc);
				}
			}
			for (int i : entriesToRemove) {
				row.remove(i);
			}
			entries.set(j, row);
		}
		return this;
	}

	public boolean isZero() {
		for (MatrixRow<LCCC<R>> rowEntries : entries) {
			for (int i : rowEntries.keys()) {
				LCCC<R> lc = rowEntries.get(i);
				if (lc != null && lc.numberOfTerms() > 0) {
					return false;
				} else {
					assert false;
				}
			}
		}
		return true;
	}

	public boolean check() {
		if (entries.size() != target.n) {
			assert false;
			return false;
		}
		for (int i = 0; i < entries.size(); ++i) {
			MatrixRow<LCCC<R>> row = entries.get(i);
			for (int j : row.keys()) {
				assert row.get(j) != null;
				assert !row.get(j).isZero();
				Cap rowSource = row.get(j).source();
				if (!rowSource.equals(source.smoothings.get(j))) {
					assert false;
					return false;
				}
				Cap rowTarget = row.get(j).target();
				if (!rowTarget.equals(target.smoothings.get(i))) {
					assert false;
					return false;
				}
			}
		}
		return true;
	}

	public void print() {
		System.out.print("[");
		for (int i = 0; i < target.n; i++) {
			LCCC<R> rowi[] = unpackRow(i);
			for (int j = 0; j < source.n; j++) {
				String n;
				if (rowi[j] == null || rowi[j].numberOfTerms() == 0)
					n = "0";
				else {
					assert rowi[j].numberOfTerms() == 1;
					n = rowi[j].firstCoefficient().toString();
				}
				System.out.print(n);
				if (j != source.n - 1)
					System.out.print(",");
			}
			System.out.print("; ");
		}
		System.out.println("]");
	}

	@Override
	public String toString() {
		StringBuilder sb = new StringBuilder();
		sb.append("CobMatrix: ");
		sb.append(source.toString());
		sb.append(" ---> ");
		sb.append(target.toString());
		sb.append("\r\n");
		for (int i = 0; i < entries.size(); ++i) {
			MatrixRow<LCCC<R>> row = entries.get(i);
			sb.append('(');
			for (int j = 0; j < source.n; ++j) {
				if (row.containsKey(j)) {
					int k = target.numbers.get(i) - source.numbers.get(j);
					assert k >= 0;
					if (k <= 9) {
						sb.append(k);
					} else {
						sb.append('*');
					}
				} else {
					sb.append(' ');
				}
			}
			sb.append(")\r\n");
		}

		return sb.toString();
	}

	public void printZeros() {
		// throw new UnsupportedOperationException();
		for (int i = 0; i < target.n; i++) {
			LCCC<R> rowi[] = unpackRow(i);
			for (int j = 0; j < source.n; j++)
				if (rowi[j] == null)
					System.out.print("0");
				else {
					int n = rowi[j].numberOfTerms();
					if (n == 1) {
						CannedCobordism cc = rowi[j].firstTerm();
						if (cc.isIsomorphism())
							System.out.print("i");
						else
							System.out.print("1");
					} else
						System.out.print(n);
				}
			System.out.println();
		}
	}

	private void writeObject(ObjectOutputStream s) throws IOException {
		s.defaultWriteObject();
		s.writeInt(2); // serialization version
		s.writeInt(target.n); // number of rows
		s.writeInt(source.n); // number of columns
		s.writeObject(source);
		s.writeObject(target);
		for (int i = 0; i < entries.size(); ++i) {
			for (int j : entries.get(i).keys()) {
				LCCC<R> lc = entries.get(i).get(j);
				int numberOfTerms = lc.numberOfTerms();
				if (numberOfTerms > 0) {
					// write the row and column
					s.writeInt(i);
					s.writeInt(j);
					// write the number of terms;
					s.writeInt(numberOfTerms);
					// and then for each term
					for (CannedCobordism cc : lc.terms()) {
						// write the coefficient
						s.writeObject(lc.getCoefficient(cc));
						s.writeObject(cc);
					}
				} else {
					assert false;
				}
			}
		}
		s.writeInt(-1);
		s.writeInt(-1);
		s.writeObject(null);
	}

	@SuppressWarnings("unchecked")
	private void readObject(ObjectInputStream s) throws IOException,
			ClassNotFoundException {
		s.defaultReadObject();
		
		inMemory = JavaKh.inMemory;
		
		int serializationVersion = s.readInt();
		if (serializationVersion == 1) {
			int rows = s.readInt();
			@SuppressWarnings("unused")
			int columns = s.readInt();
			source = (SmoothingColumn) s.readObject();
			target = (SmoothingColumn) s.readObject();
			createRowList(rows);
			while (true) {
				int i = s.readInt();
				int j = s.readInt();
				LCCC<R> lc = (LCCC<R>) s.readObject();
				if (i == -1 && j == -1) {
					break;
				} else {
					entries.get(i).putLast(j, lc);
				}
			}
		} else if (serializationVersion == 2) {
			int rows = s.readInt();
			@SuppressWarnings("unused")
			int columns = s.readInt();
			source = (SmoothingColumn) s.readObject();
			target = (SmoothingColumn) s.readObject();
			createRowList(rows);
			while (true) {
				int i = s.readInt();
				int j = s.readInt();
				if (i == -1 && j == -1) {
					Object n = s.readObject();
					assert n == null;
					break;
				} else {
					int numberOfTerms = s.readInt();
					if (numberOfTerms > 0) {
						Map<CannedCobordism, R> terms = new HashMap<CannedCobordism, R>(
								numberOfTerms);
						for (int k = 0; k < numberOfTerms; ++k) {
							R coefficient = (R) s.readObject();
							CannedCobordism cc = (CannedCobordism) s
									.readObject();
							terms.put(cc, coefficient);
						}
						LCCC<R> lc = new LCCCMap<R>(terms);
						entries.get(i).putLast(j, lc);
					} else {
						assert false;
					}
				}
			}
		} else {
			log.warn("Serialization version looks wrong...");
			assert false;
		}
	}

	public CobMatrix<R> extractColumn(int column) {
		SmoothingColumn sc = new SmoothingColumn(1);
		sc.smoothings.set(0, source.smoothings.get(column));
		sc.numbers.set(0, source.numbers.get(column));

		source.numbers.remove(column);
		source.smoothings.remove(column);
		source.n--;

		CobMatrix<R> result = new CobMatrix<R>(sc, target, false, true);

		for (int a = 0; a < entries.size(); a++) {
			MatrixRow<LCCC<R>> row = entries.get(a);
			MatrixRow<LCCC<R>> resultRow = result.entries.get(a);
			if (row.containsKey(column)) {
				assert !row.get(column).isZero();
				resultRow.put(0, row.get(column));
				row.remove(column);
			}
			row.decrementIndexesAbove(column);
			entries.set(a, row);
			result.entries.set(a, resultRow);

		}

		return result;
	}

	public CobMatrix<R> extractRow(int row) {
		SmoothingColumn sc = new SmoothingColumn(1);
		sc.smoothings.set(0, target.smoothings.get(row));
		sc.numbers.set(0, target.numbers.get(row));

		target.numbers.remove(row);
		target.smoothings.remove(row);
		target.n--;

		CobMatrix<R> result = new CobMatrix<R>(source, sc, false, inMemory);
		result.entries.set(0, entries.get(row));
		entries.remove(row);

		return result;
	}

	/*
	 * (non-Javadoc)
	 * 
	 * @see
	 * org.katlas.JavaKh.algebra.AbstractMatrix#extractColumns(java.util.List)
	 */
	public CobMatrix<R> extractColumns(List<Integer> columns) {
		List<Integer> reverseSortedColumns = new ArrayList<Integer>(columns);
		Collections.sort(reverseSortedColumns);
		Collections.reverse(reverseSortedColumns);

		List<Integer> reducedColumns = new ArrayList<Integer>(columns);
		for (int i = 0; i < columns.size(); ++i) {
			int reducedColumn = columns.get(i);
			for (int j = 0; j < i; ++j) {
				if (columns.get(j) < columns.get(i))
					--reducedColumn;
			}
			reducedColumns.set(i, reducedColumn);
		}

		SmoothingColumn sc = new SmoothingColumn(columns.size());
		int i = 0;
		for (int column : columns) {
			sc.smoothings.set(i, source.smoothings.get(column));
			sc.numbers.set(i, source.numbers.get(column));
			++i;
		}

		for (int column : reverseSortedColumns) {
			source.numbers.remove(column);
			source.smoothings.remove(column);
		}

		source.n -= columns.size();

		CobMatrix<R> result = new CobMatrix<R>(sc, target, false, inMemory);
		for (int j = 0; j < entries.size(); j++) {
			MatrixRow<LCCC<R>> row = entries.get(j);
			MatrixRow<LCCC<R>> resultRow = result.entries.get(j);

			i = 0;
			for (int reducedColumn : reducedColumns) {
				if (row.containsKey(reducedColumn)) {
					assert !row.get(reducedColumn).isZero();
					resultRow.put(i, row.get(reducedColumn));
					row.remove(reducedColumn);
				}
				row.decrementIndexesAbove(reducedColumn);
				++i;
			}
			entries.set(j, row);
			result.entries.set(j, resultRow);
		}

		assert result.check();
		assert check();

		return result;
	}

	public CobMatrix<R> extractRows(List<Integer> rows) {
		List<Integer> reverseSortedRows = new ArrayList<Integer>(rows);
		Collections.sort(reverseSortedRows);
		Collections.reverse(reverseSortedRows);

		List<Integer> reducedRows = new ArrayList<Integer>(rows);
		for (int i = 0; i < rows.size(); ++i) {
			int reducedRow = rows.get(i);
			for (int j = 0; j < i; ++j) {
				if (rows.get(j) < rows.get(i))
					--reducedRow;
			}
			reducedRows.set(i, reducedRow);
		}

		SmoothingColumn sc = new SmoothingColumn(rows.size());
		int i = 0;
		for (int row : rows) {
			sc.smoothings.set(i, target.smoothings.get(row));
			sc.numbers.set(i, target.numbers.get(row));
			++i;
		}

		for (int row : reverseSortedRows) {
			target.numbers.remove(row);
			target.smoothings.remove(row);
		}

		target.n -= rows.size();

		CobMatrix<R> result = new CobMatrix<R>(source, sc, false, inMemory);
		i = 0;
		for (int reducedRow : reducedRows) {
			result.entries.set(i, entries.get(reducedRow));
			entries.remove(reducedRow);
			++i;
		}

		assert result.check();
		assert check();

		return result;
	}

	public Iterable<? extends MatrixEntry<LCCC<R>>> matrixColumnEntries(
			int column) {
		// TODO Auto-generated method stub
		return null;
	}

	public Iterable<? extends MatrixEntry<LCCC<R>>> matrixRowEntries(int row) {
		// TODO Auto-generated method stub
		return null;
	}

	public int numberOfColumns() {
		return source.n;
	}

	public int numberOfRows() {
		return target.n;
	}

	public Iterator<MatrixEntry<LCCC<R>>> iterator() {
		// TODO Auto-generated method stub
		return null;
	}

	public LCCC<R> getEntry(int row, int column) {
		return entries.get(row).get(column);
	}

	public DirectSum<Cap> source() {
		// TODO Auto-generated method stub
		return null;
	}

	public DirectSum<Cap> target() {
		// TODO Auto-generated method stub
		return null;
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/GradedCap.java <==
package org.katlas.JavaKh;

public class GradedCap {

	private final Cap cap;
	private final int grading;
	
	GradedCap(Cap cap, int grading) {
		super();
		this.cap = cap;
		this.grading = grading;
	}

	public Cap getCap() {
		return cap;
	}

	public int getGrading() {
		return grading;
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/IdentityCannedCobordism.java <==
package org.katlas.JavaKh;

import org.katlas.JavaKh.interfaces.CannedCobordism;

public class IdentityCannedCobordism implements CannedCobordism {

	private final Cap cap;
	
	public IdentityCannedCobordism(Cap cap) {
		this.cap = cap;
	}
	
	public CannedCobordism compose(int start, CannedCobordism cc, int cstart,
			int nc) {
		// lazy...
		return cc.compose(cstart, this, start, nc);
	}

	public boolean isIsomorphism() {
		return true;
	}

	public void reverseMaps() {
		// do nothing!
	}

	public CannedCobordism compose(CannedCobordism m) {
		return m;
	}

	public Cap source() {
		return cap;
	}

	public Cap target() {
		return cap;
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/IntMatrix.java <==
package org.katlas.JavaKh;

import java.math.BigInteger;
import java.util.List;

import org.katlas.JavaKh.algebra.rings.Int;
import org.katlas.JavaKh.interfaces.LCCC;

public class IntMatrix {
	int rows, columns;
	BigInteger matrix[][];
	IntMatrix prev, next;
	List<Integer> source, target;

	public IntMatrix(int r, int c) {
		rows = r;
		columns = c;
		matrix = new BigInteger[r][c];
		for (int i = 0; i < rows; i++)
			for (int j = 0; j < columns; j++)
				matrix[i][j] = BigInteger.ZERO;
	}

	public IntMatrix(CobMatrix<Int> cm) {
		rows = cm.target.n;
		columns = cm.source.n;
		matrix = new BigInteger[rows][columns];

		for (int i = 0; i < rows; i++) {
			LCCC<Int> rowi[] = cm.unpackRow(i);
			for (int j = 0; j < columns; j++)
				if (rowi[j] == null || rowi[j].numberOfTerms() == 0)
					matrix[i][j] = BigInteger.ZERO;
				else {
					assert rowi[j].numberOfTerms() == 1;
					matrix[i][j] = ((Int) rowi[j].firstCoefficient()).getN();
				}
		}
	}

	public boolean isDiagonal() {
		for (int i = 0; i < rows; i++)
			for (int j = 0; j < columns; j++)
				if (!matrix[i][j].equals(BigInteger.ZERO) && i != j)
					return false;
		return true;
	}

	public boolean isZero() {
		for (int i = 0; i < rows; i++)
			for (int j = 0; j < columns; j++)
				if (!matrix[i][j].equals(BigInteger.ZERO))
					return false;
		return true;
	}

	public void swapRows(int a, int b) {
		swapRows2(a, b);
		if (next != null)
			next.swapColumns2(a, b);
		if (target != null) {
			int tmp = target.get(a);
			target.set(a, target.get(b));
			target.set(b, tmp);
		}
	}

	private void swapRows2(int a, int b) {
		BigInteger tmp[] = matrix[a];
		matrix[a] = matrix[b];
		matrix[b] = tmp;
	}

	public void swapColumns(int a, int b) {
		swapColumns2(a, b);
		if (prev != null)
			prev.swapRows2(a, b);
		if (source != null) {
			int tmp = source.get(a);
			source.set(a, source.get(b));
			source.set(b, tmp);
		}
	}

	private void swapColumns2(int a, int b) {
		for (int i = 0; i < rows; i++) {
			BigInteger tmp = matrix[i][a];
			matrix[i][a] = matrix[i][b];
			matrix[i][b] = tmp;
		}
	}

	public void addRow(int a, int b, BigInteger n) {
		addRow2(a, b, n);
		/*
		 * if (next != null) --- not needed for our purposes next.addColumn2(a,
		 * b, n);
		 */
		// assert target == null || target.get(a) == target.get(b);
	}

	private void addRow2(int a, int b, BigInteger n) { // a += b * n
		for (int i = 0; i < columns; i++)
			matrix[a][i] = matrix[a][i].add(matrix[b][i].multiply(n));
	}

	public void addColumn(int a, int b, BigInteger n) {
		// assert source == null || source.get(a) == source.get(b);
		addColumn2(a, b, n);
		/*
		 * if (prev != null) --- same as above prev.addRow2(a, b, n);
		 */
	}

	private void addColumn2(int a, int b, BigInteger n) { // a += b * n
		for (int i = 0; i < rows; i++)
			matrix[i][a] = matrix[i][a].add(matrix[i][b].multiply(n));
	}

	public void multRow(int a, BigInteger n) {
		multRow2(a, n);
		/*
		 * if (next != null) next.multColumn2(a, n);
		 */
	}

	private void multRow2(int a, BigInteger n) { // a *= n
		for (int i = 0; i < columns; i++)
			matrix[a][i] = matrix[a][i].multiply(n);
	}

	public void multColumn(int a, BigInteger n) {
		multColumn2(a, n);
		/*
		 * if (prev != null) prev.multRow2(a, n);
		 */
	}

	private void multColumn2(int a, BigInteger n) { // a *= n
		for (int i = 0; i < rows; i++)
			matrix[i][a] = matrix[i][a].multiply(n);
	}

	public int rowNonZeros(int i) {
		int ret = 0;
		for (int j = 0; j < columns; j++)
			if (!matrix[i][j].equals(BigInteger.ZERO))
				ret++;
		return ret;
	}

	public int columnNonZeros(int i) {
		int ret = 0;
		for (int j = 0; j < rows; j++)
			if (!matrix[j][i].equals(BigInteger.ZERO))
				ret++;
		return ret;
	}

	public int zeroRowsToEnd() {
		int nzrows = rows;
		for (int i = 0; i < nzrows; i++)
			while (rowNonZeros(i) == 0 && i < nzrows)
				swapRows(i, --nzrows);
		return nzrows;
	}

	public int zeroColumnsToEnd() {
		int nzcols = columns;
		for (int i = 0; i < nzcols; i++)
			while (columnNonZeros(i) == 0 && i < nzcols)
				swapColumns(i, --nzcols);
		return nzcols;
	}

	public void toSmithForm() {
		// first send all zero rows, columns to the end
		// int nzrows = zeroRowsToEnd();
		// int nzcols = zeroColumnsToEnd(); // nz means "non zero"
		// int n = Math.min(nzrows, nzcols);
		// int n = Math.min(rows, columns);
		for (int row = 0, col = 0; row < rows && col < columns; row++, col++) {
			while (row < rows && rowNonZeros(row) == 0)
				row++;
			while (col < columns && columnNonZeros(col) == 0)
				col++;
			if (row >= rows || col >= columns)
				break;
			if (row > col) {
				swapRows(row, col);
				row = col;
			} else if (col > row) {
				swapColumns(row, col);
				col = row;
			}
			while (rowNonZeros(row) != 1 || columnNonZeros(col) != 1
					|| matrix[row][col].compareTo(BigInteger.ZERO) <= 0) {
				for (int j = row; j < rows; j++)
					if (matrix[j][col].compareTo(BigInteger.ZERO) < 0)
						multRow(j, BigInteger.valueOf(-1));
				while (columnNonZeros(col) != 1
						|| matrix[row][col].compareTo(BigInteger.ZERO) == 0) {
					// find the min
					BigInteger min = BigInteger.valueOf(-1);
					int idxmin = -1;
					for (int j = row; j < rows; j++)
						if ((matrix[j][col].compareTo(min) < 0 || min
								.equals(BigInteger.valueOf(-1)))
								&& matrix[j][col].compareTo(BigInteger.ZERO) > 0) {
							min = matrix[j][col];
							idxmin = j;
						}
					if (idxmin != row)
						swapRows(row, idxmin);
					// subtract the min as much as possible from the others
					for (int j = row + 1; j < rows; j++)
						if (!matrix[j][col].equals(BigInteger.ZERO))
							addRow(j, row, matrix[j][col].divide(min).negate());
				}
				// nzrows = zeroRowsToEnd();
				// nzcols = zeroColumnsToEnd();
				// n = Math.min(nzrows, nzcols);
				for (int j = col + 1; j < columns; j++)
					if (matrix[row][j].compareTo(BigInteger.ZERO) < 0)
						multColumn(j, BigInteger.valueOf(-1));
				while (rowNonZeros(row) != 1
						|| matrix[row][col].equals(BigInteger.ZERO)) {
					BigInteger min = BigInteger.valueOf(-1);
					int idxmin = -1;
					for (int j = col; j < columns; j++)
						if ((matrix[row][j].compareTo(min) < 0 || min
								.equals(BigInteger.valueOf(-1)))
								&& matrix[row][j].compareTo(BigInteger.ZERO) > 0) {
							min = matrix[row][j];
							idxmin = j;
						}
					if (idxmin != col)
						swapColumns(col, idxmin);
					for (int j = col + 1; j < columns; j++)
						if (!matrix[row][j].equals(BigInteger.ZERO))
							addColumn(j, col, matrix[row][j].divide(min)
									.negate());
				}
				// nzrows = zeroRowsToEnd();
				// nzcols = zeroColumnsToEnd();
				// n = Math.min(nzrows, nzcols);
			}
		}
		zeroRowsToEnd();
		zeroColumnsToEnd();
	}

	public String toString() {
		StringBuilder sb = new StringBuilder();
		for (int i = 0; i < rows; i++) {
			for (int j = 0; j < columns; j++) {
				sb.append(matrix[i][j] + " ");
				sb.append("\r\n");
			}
		}
		return sb.toString();
	}
}


==> JavaKh-v2/src/org/katlas/JavaKh/JavaKh.java <==
package org.katlas.JavaKh;
import java.io.BufferedReader;
import java.io.InputStreamReader;
import java.text.DecimalFormat;

import org.apache.commons.cli.CommandLine;
import org.apache.commons.cli.CommandLineParser;
import org.apache.commons.cli.HelpFormatter;
import org.apache.commons.cli.Options;
import org.apache.commons.cli.PosixParser;
import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;
import org.apache.log4j.Level;
import org.apache.log4j.Logger;
import org.katlas.JavaKh.algebra.rings.ModP;
import org.katlas.JavaKh.algebra.rings.Rings;

public class JavaKh {
	private static final Log log = LogFactory.getLog(JavaKh.class);
	
    public static boolean using_h = false;
    
    public static boolean inMemory = true;
    
    @SuppressWarnings("unchecked")
	public static void main(String args[]) throws java.io.IOException {
    	
    	boolean reorderCrossings = true;
    	boolean caching = false;
    	
    /* Process command-line arguments */
    	
		try {
			CommandLineParser parser = new PosixParser();

			Options options = new Options();
			options.addOption("h", "help", false, "show this help screen");
			options.addOption("i", "info", false,
					"turn on lower level debugging statements [INFO].");
			options.addOption("d", "debug", false,
					"turn on lowest level debugging statements [DEBUG].");
			options.addOption("U", "universal", false, "use the universal theory over the integers");
			options.addOption("Z", "integer", false, "work over the integers");
			options.addOption("Q", "rational", false, "work over the rationals");
			options.addOption("m", "mod", true, "work over a field of characteristic p");
			options.addOption("O", "ordered", false, "don't change the ordering of the crossings");
			options.addOption("C", "caching", false, "cache intermediate steps to the cache/ directory");
			options.addOption("D", "disk", false, "store large lists on disk, rather than in memory (slow!)");
			options.addOption("N", "nocobordisms", false, "disable the cobordism cache");
			options.addOption("P", "parallel", false, "simplify complexes using parallel threads (experimental)");
			options.addOption("G", "garbage", false, "perform intense garbage collection");
			
			CommandLine line = parser.parse(options, args);
			// String[] clean_args = line.getArgs();

			Logger rootLogger = Logger.getRootLogger();
			if (line.hasOption("d"))
				rootLogger.setLevel(Level.DEBUG);
			else if (line.hasOption("i"))
				rootLogger.setLevel(Level.INFO);
			else
				rootLogger.setLevel(Level.WARN);

			if(line.hasOption("U")) {
				using_h = true;
			} 
			
			if(line.hasOption("Z")) {
				Rings.setRing("Int");
			} else if(line.hasOption("Q")) {
				Rings.setRing("Rational");
			} else if(line.hasOption("m")) {
				int p = Integer.parseInt(line.getOptionValue("m"));
				if (p == 0)
					Rings.setRing("Rational");
				else {
					ModP.setP(p);
					Rings.setRing("ModP");
				}
			} else {
				// default
				Rings.setRing("Rational");
			}
			
			if(line.hasOption("O")) reorderCrossings = false;
			if(line.hasOption("C")) caching = true;
			if(line.hasOption("D")) {
				inMemory = false;
			}
			if(line.hasOption("N")) CannedCobordismImpl.disableCache();
			if(line.hasOption("P")) Komplex.parallel = true;
			if(line.hasOption("G")) Komplex.intenseGarbage = true;
			
			if (line.hasOption("h")) {
				HelpFormatter formatter = new HelpFormatter();
				formatter.printHelp(
						"Usage: java JavaKh [OPTIONS]", options);
				System.exit(1);
			}

		} catch (Exception e) {
			log.fatal("Error found initializing", e);
			System.exit(1);
		}

		long startTime = System.currentTimeMillis();
		
	//Komplex.checkReidemeister();
	BufferedReader br=new BufferedReader(new InputStreamReader(System.in));
	while (true) {
	    int knot[][] = Komplex.getPD(br);
	    if (knot == null)
		break;
	    Komplex k = Komplex.generateFast(knot, Komplex.getSigns(knot), reorderCrossings, caching, inMemory);
	    assert k.check(true);
	    
	    log.info("Elapsed time: " + new DecimalFormat("###,###,###,###").format(System.currentTimeMillis() - startTime));
	    startTime = System.currentTimeMillis();
	    
	    System.out.println("\"" + k.Kh() + "\"");
	    //k.debugPrint();
	}
	br.close();
    }

}


==> JavaKh-v2/src/org/katlas/JavaKh/Komplex.java <==
package org.katlas.JavaKh;

import java.io.BufferedReader;
import java.io.File;
import java.io.FileInputStream;
import java.io.FileOutputStream;
import java.io.IOException;
import java.io.InputStream;
import java.io.ObjectInputStream;
import java.io.ObjectOutputStream;
import java.io.Serializable;
import java.math.BigInteger;
import java.text.DateFormat;
import java.text.DecimalFormat;
import java.text.NumberFormat;
import java.util.ArrayList;
import java.util.Arrays;
import java.util.Collections;
import java.util.Comparator;
import java.util.Date;
import java.util.List;
import java.util.Locale;
import java.util.Set;
import java.util.StringTokenizer;
import java.util.TreeSet;
import java.util.concurrent.Callable;
import java.util.concurrent.ExecutionException;
import java.util.concurrent.ExecutorService;
import java.util.concurrent.Executors;
import java.util.concurrent.Future;
import java.util.concurrent.ThreadFactory;

import org.apache.commons.io.IOUtils;
import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.rings.Int;
import org.katlas.JavaKh.algebra.rings.Rings;
import org.katlas.JavaKh.interfaces.CannedCobordism;
import org.katlas.JavaKh.interfaces.LCCC;
import org.katlas.JavaKh.rows.MatrixRow;
import org.katlas.JavaKh.utils.CachingList;
import org.katlas.JavaKh.utils.DiskBackedList2;
import org.katlas.JavaKh.utils.LimitedSizeInputStream;
import org.katlas.JavaKh.utils.SerializingList;
import org.katlas.JavaKh.utils.SoftReferenceCachingList;

public class Komplex<R extends Ring<R>> implements Serializable {
	/**
	 * 
	 */
	private static final long serialVersionUID = -6669296477790589829L;
	/**
	 * if you need to set LOAD_SERIALIZATION_VERSION back to 1, remember to mark
	 * ncolumns, columns, startnum and inMemory as *non*-transient
	 */
	private static final int LOAD_SERIALIZATION_VERSION = 2;

	private static final Log log = LogFactory.getLog(Komplex.class);

	private static final int MAXDEPTH = 3;

	private static int mostReductions = 0;
	private static int largestMatrix = 0;
	private static int largestIsomorphismBlock = 0;

	private transient int ncolumns;
	private transient SmoothingColumn columns[];
	private transient List<CobMatrix<R>> matrices;
	private transient int startnum;
	private transient boolean inMemory;

	transient static boolean parallel;
	transient static boolean intenseGarbage = false;

	private CobMatrix<R> getMatrix(int i) {
		CobMatrix<R> result = matrices.get(i);
		assert (result != null);
		assert (result == null || result.check());
		return result;
	}

	// This is intentionally void return type, instead of the more usual
	// 'CobMatrix',
	// so DiskBackedList doesn't have to read before it writes.
	private void setMatrix(int i, CobMatrix<R> m) {
		assert (m == null || m.check());
		matrices.set(i, m);
	}

	static int pascalTriangle[][];

	static void fillPascal(int n) {
		if (pascalTriangle != null && pascalTriangle.length > n)
			return;
		pascalTriangle = new int[n + 1][];
		for (int i = 0; i <= n; i++) {
			pascalTriangle[i] = new int[i + 1];
			for (int j = 0; j <= i; j++)
				if (j == 0 || j == i)
					pascalTriangle[i][j] = 1;
				else
					pascalTriangle[i][j] = pascalTriangle[i - 1][j - 1]
							+ pascalTriangle[i - 1][j];
		}
	}

	public Komplex(int n, boolean inMemory) {
		ncolumns = n;
		columns = new SmoothingColumn[ncolumns];
		this.inMemory = inMemory;
		createMatrixList();
	}

	@SuppressWarnings("unchecked")
	public boolean equals(Object o) { // doesn't fully check for equivalence
		if (!(o instanceof Komplex))
			return false;
		Komplex<R> k = (Komplex<R>) o;

		// try to find a match, allowing for empty columns, etc.
		int i = 0, j = 0;
		if (startnum < k.startnum) {
			for (; i < k.startnum - startnum; i++)
				if (columns[i].n != 0)
					return false;
		} else if (startnum > k.startnum) {
			for (; j < startnum - k.startnum; j++)
				if (k.columns[j].n != 0)
					return false;
		}
		if (i < ncolumns && j < k.ncolumns)
			if (!columns[i++].equals(k.columns[j++]))
				return false;
		for (; i < ncolumns && j < k.ncolumns; i++, j++) {
			if (!columns[i].equals(k.columns[j]))
				return false;
			if (!getMatrix(i - 1).equals(k.getMatrix(j - 1)))
				return false;
		}
		for (; i < ncolumns; i++)
			if (columns[i].n != 0)
				return false;
		for (; j < k.ncolumns; j++)
			if (k.columns[j].n != 0)
				return false;
		return true;
	}

	public static <R extends Ring<R>> void checkReidemeister() {
		int R1aPD[][] = { { 2, 0, 1, 2 } }, R1aS[] = { -1 };
		Komplex<R> R1a = new Komplex<R>(R1aPD, R1aS, 2);
		R1a.deLoop();
		R1a.reductionLemma();
		int R1bPD[][] = { { 0, 1, 2, 2 } }, R1bS[] = { 1 };
		Komplex<R> R1b = new Komplex<R>(R1bPD, R1bS, 2);
		R1b.deLoop();
		R1b.reductionLemma();
		Komplex<R> R1c = new Komplex<R>(1, true);
		R1c.startnum = 0;
		R1c.columns[0] = new SmoothingColumn(1);
		R1c.columns[0].smoothings.set(0, new Cap(2, 0));
		R1c.columns[0].smoothings.get(0).pairings[0] = 1;
		R1c.columns[0].smoothings.get(0).pairings[1] = 0;
		if (R1a.equals(R1b) && R1b.equals(R1c) && R1c.equals(R1a))
			System.out.println("R1 checks OK");
		else
			System.out.println("Error checking R1");

		int R2aPD[][] = { { 0, 1, 5, 4 }, { 5, 2, 3, 4 } }, R2aS[] = { -1, 1 };
		Komplex<R> R2a = new Komplex<R>(R2aPD, R2aS, 4);
		R2a.deLoop();
		R2a.reductionLemma();
		int R2bPD[][] = { { 1, 5, 4, 0 }, { 4, 5, 2, 3 } }, R2bS[] = { 1, -1 };
		Komplex<R> R2b = new Komplex<R>(R2bPD, R2bS, 4);
		R2b.deLoop();
		R2b.reductionLemma();
		Komplex<R> R2c = new Komplex<R>(1, true);
		R2c.startnum = 0;
		R2c.columns[0] = new SmoothingColumn(1);
		R2c.columns[0].smoothings.set(0, new Cap(4, 0));
		R2c.columns[0].smoothings.get(0).pairings[0] = 3;
		R2c.columns[0].smoothings.get(0).pairings[1] = 2;
		R2c.columns[0].smoothings.get(0).pairings[2] = 1;
		R2c.columns[0].smoothings.get(0).pairings[3] = 0;
		if (R2a.equals(R2b) && R2b.equals(R2c) && R2c.equals(R2a))
			System.out.println("R2 checks OK");
		else
			System.out.println("Error checking R2");

		int R3aPD[][] = { { 0, 6, 8, 5 }, { 2, 7, 6, 1 }, { 8, 7, 3, 4 } }, R3aS[] = {
				-1, 1, -1 };
		Komplex<R> R3a = new Komplex<R>(R3aPD, R3aS, 6);
		R3a.deLoop();
		R3a.reductionLemma();
		int R3bPD[][] = { { 0, 1, 7, 6 }, { 7, 2, 3, 8 }, { 8, 4, 5, 6 } }, R3bS[] = {
				-1, -1, 1 };
		Komplex<R> R3b = new Komplex<R>(R3bPD, R3bS, 6);
		R3b.deLoop();
		R3b.reductionLemma();
		if (R3a.equals(R3b))
			System.out.println("R3 checks OK");
		else
			System.out.println("Error checking R3");
	}

	public static int[][] getPD(BufferedReader br) throws java.io.IOException {
		// System.out.print("Enter PD: ");
		String str = br.readLine();
		if (str == null)
			return null;
		StringTokenizer st = new StringTokenizer(str, "X");
		int pd[][] = new int[st.countTokens()][4];
		int a = 0;
		while (st.hasMoreTokens()) {
			String tok = st.nextToken().trim();
			if (tok.length() < 9)
				continue;
			int i = tok.indexOf('[');
			int j = tok.indexOf(']', i);
			tok = tok.substring(i + 1, j);
			StringTokenizer st2 = new StringTokenizer(tok, ",");
			for (int k = 0; k < 4; k++)
				pd[a][k] = Integer.parseInt(st2.nextToken().trim()) - 1;
			a++;
		}
		int ret[][] = new int[a][4];
		System.arraycopy(pd, 0, ret, 0, a);
		return ret;
	}

	public String Kh() {
		Rings<R> ring = Rings.current();

		if (JavaKh.using_h)
			return KhWithH();
		else if (ring.name.equals("Int"))
			return KhForZ();
		String ret = "";
		for (int i = 0; i < ncolumns; i++) {
			if (columns[i].n == 0)
				continue;
			List<Integer> nums = new ArrayList<Integer>(columns[i].numbers);
			Collections.sort(nums);
			for (int j = 0; j < nums.size();) {
				int n, k;
				for (k = j; k < nums.size() && nums.get(k) == nums.get(j); k++)
					;
				n = k - j;
				if (!ret.equals(""))
					ret += "+ ";
				if (n != 1)
					ret = ret + n + "*";
				ret += "q^" + nums.get(j) + "*t^" + (i + startnum) + " ";
				j = k;
			}
		}
		return ret;
	}

	public String KhWithH() {
		StringBuffer ret = new StringBuffer();
		for (int i = 0; i < ncolumns; i++) {
			int last = 0x80000000;
			while (true) {
				int min = 0x7fffffff, count = 0;
				for (int j = 0; j < columns[i].n; j++)
					if (columns[i].numbers.get(j) > last
							&& columns[i].numbers.get(j) < min) {
						min = columns[i].numbers.get(j);
						count = 1;
					} else if (columns[i].numbers.get(j) == min)
						count++;
				if (min == 0x7fffffff)
					break;
				last = min;
				if (i == ncolumns - 1) {
					if (ret.length() != 0)
						ret.append(" + ");
					ret.append("q^" + min + "*t^" + (i + startnum) + "*h^0*M["
							+ 0 + ", " + count + "]");
					continue;
				}
				int last2 = min - 1;
				while (true) {
					int min2 = 0x7fffffff, count2 = 0;
					;
					if (last2 == min - 1) {
						min2 = min;
						for (int j = 0; j < columns[i + 1].n; j++)
							if (columns[i + 1].numbers.get(j) == min2)
								count2++;
					} else
						for (int j = 0; j < columns[i + 1].n; j++)
							if (columns[i + 1].numbers.get(j) > last2
									&& columns[i + 1].numbers.get(j) < min2) {
								min2 = columns[i + 1].numbers.get(j);
								count2 = 1;
							} else if (columns[i + 1].numbers.get(j) == min2)
								count2++;
					if (min2 == 0x7fffffff)
						break;
					last2 = min2;
					assert (min2 - min) % 2 == 0;
					if (ret.length() != 0)
						ret.append(" + ");
					ret.append("q^" + min + "*t^" + (i + startnum) + "*h^"
							+ (min2 - min) / 2 + "*M[" + count2 + ", " + count);
					// boolean first = true;
					for (int j = 0; j < columns[i + 1].n; j++)
						if (columns[i + 1].numbers.get(j) == min2) {
							/*
							 * if (first) first = false; else
							 */
							// ret += ", ";
							// ret += "{";
							// boolean first2 = true;
							LCCC<R> row[] = getMatrix(i).unpackRow(j);
							for (int k = 0; k < columns[i].n; k++)
								if (columns[i].numbers.get(k) == min) {
									/*
									 * if (first2) first2 = false; else
									 */
									ret.append(", ");
									if (row[k] == null
											|| row[k].numberOfTerms() == 0)
										ret.append("0");
									else {
										assert row[k].numberOfTerms() == 1;
										ret.append(row[k].firstCoefficient());
									}
								}
							// ret += "}";
						}
					ret.append("]");
				}
			}
		}
		return ret.toString();
	}

	@SuppressWarnings("unchecked")
	public String KhForZ() {
		IntMatrix mats[] = new IntMatrix[matrices.size()];
		List<List<Integer>> colcopy = new ArrayList<List<Integer>>();
		for (int i = 0; i < ncolumns; i++) {
			colcopy.add(new ArrayList<Integer>(columns[i].numbers));
		}

		Rings<R> ring = Rings.current();
		assert ring.name.equals("Int");

		for (int i = 0; i < matrices.size(); i++) {
			mats[i] = new IntMatrix((CobMatrix<Int>) getMatrix(i));
			mats[i].source = colcopy.get(i);
			mats[i].target = colcopy.get(i + 1);
			if (i > 0) {
				// mats[i].prev = mats[i - 1];
				mats[i - 1].next = mats[i];
			}
		}
		String ret = "";
		for (int i = 0; i < ncolumns; i++) {
			int degrees[] = new int[columns[i].n], ndeg = 0;
			int nentries[] = new int[columns[i].n];
			ArrayList<Integer> retvals[] = new ArrayList[columns[i].n];
			int last = 0x80000000;
			int n = 0;
			if (i != 0)
				n = Math.min(mats[i - 1].rows, mats[i - 1].columns);
			while (true) {
				int min = 0x7fffffff;
				for (int j = 0; j < columns[i].n; j++)
					if (colcopy.get(i).get(j) > last
							&& colcopy.get(i).get(j) < min)
						min = colcopy.get(i).get(j);
				if (min == 0x7fffffff)
					break;
				degrees[ndeg] = min;
				retvals[ndeg] = new ArrayList<Integer>();
				BigInteger nums[] = new BigInteger[n];
				int nnum = 0;
				for (int j = 0; j < n; j++)
					if (colcopy.get(i).get(j) == min
							&& !mats[i - 1].matrix[j][j]
									.equals(BigInteger.ZERO))
						nums[nnum++] = mats[i - 1].matrix[j][j];
				nentries[ndeg] = nnum;
				if (nnum != 0) {
					boolean done = false;
					int pk = 1;
					while (!done) {
						// find next p^k
						int p = 0, k;
						pk++;
						for (;; pk++) {
							for (int j = 2; j <= pk; j++)
								if (pk % j == 0) {
									p = j;
									break;
								}
							int tmp = pk;
							k = 0;
							while (tmp > 1)
								if (tmp % p == 0) {
									tmp /= p;
									k++;
								} else
									break;
							if (tmp == 1)
								break;
						}
						for (int j = 0; j < nnum; j++) {
							BigInteger divmod[] = nums[j]
									.divideAndRemainder(BigInteger.valueOf(pk));
							if (divmod[1].equals(BigInteger.ZERO)
									&& !nums[j].mod(BigInteger.valueOf(pk * p))
											.equals(BigInteger.ZERO)) {
								retvals[ndeg].add(new Integer(pk));
								nums[j] = divmod[0];
							}
						}
						done = true;
						for (int j = 0; j < nnum; j++)
							if (!nums[j].equals(BigInteger.ONE)) {
								done = false;
								break;
							}
					}
				}
				last = min;
				ndeg++;
			}
			if (i != ncolumns - 1) {
				mats[i].toSmithForm();
				// mats[i].print();
				if (!mats[i].isDiagonal())
					throw new AssertionError("Matrix is not diagonal");
			}
			for (int j = 0; j < ndeg; j++) {
				int nzeros = 0;
				if (i != ncolumns - 1) {
					for (int k = 0; k < columns[i].n; k++)
						if (colcopy.get(i).get(k) == degrees[j]
								&& (k >= mats[i].rows || k >= mats[i].columns || mats[i].matrix[k][k]
										.equals(BigInteger.ZERO)))
							nzeros++;
				} else
					for (int k = 0; k < columns[i].n; k++)
						if (colcopy.get(i).get(k) == degrees[j])
							nzeros++;
				nzeros -= nentries[j];
				for (int k = 0; k < nzeros; k++)
					retvals[j].add(new Integer(0));
				if (retvals[j].size() > 0) {
					Object retvalarr[] = retvals[j].toArray();
					Arrays.sort(retvalarr);
					if (!ret.equals(""))
						ret += " + ";
					ret += "q^" + degrees[j] + "*t^" + (i + startnum) + "*Z[";
					for (int k = 0; k < retvalarr.length; k++) {
						ret += retvalarr[k];
						if (k == retvalarr.length - 1)
							ret += "]";
						else
							ret += ",";
					}
				}
			}
		}
		return ret;
	}

	public void debugPrint() {
		for (int i = 0; i < ncolumns; i++) {
			columns[i].printNumbers();
			if (i != ncolumns - 1)
				getMatrix(i).printZeros();
		}
	}

	public void finalizeH() {
		for (int i = 0; i < ncolumns - 1; i++) {
			CobMatrix<R> m = getMatrix(i);
			for (int j = 0; j < m.entries.size(); ++j) {
				MatrixRow<LCCC<R>> row = m.entries.get(j);
				for (int k : row.keys()) {
					row.put(k, row.get(k).finalizeH());
				}
				m.entries.set(j, row);
			}
			setMatrix(i, m);
		}
	}

	private static void invokeGC() {
		if (intenseGarbage) {
			for (int i = 0; i < 4; ++i) {
				System.gc();
			}
		}
	}

	public void reduce() {
		/*
		 * Can this be safely parallelised?
		 */
		if (parallel) {
			parallelReduce();
		} else {
			for (int i = 0; i < ncolumns; i++) {
				debug("delooping " + (i + 1) + "/" + ncolumns);
				deLoop(i);

				invokeGC();
				if (i > 0) {
					if (i < ncolumns - 1)
						debug("applying reduce " + (i + 1) + "/" + ncolumns);
					CobMatrix<R> m = getMatrix(i - 1);
					m.reduce();
					setMatrix(i - 1, m);
					invokeGC();
					debug("applying reduction lemma " + (i + 1) + "/"
							+ ncolumns);
					blockReductionLemma(i - 1);
					invokeGC();
				}
			}
		}
	}

	private void parallelReduce() {
		ExecutorService executor = Executors
				.newCachedThreadPool(new ThreadFactory() {
					ThreadFactory tf = Executors.defaultThreadFactory();

					public Thread newThread(Runnable arg0) {
						Thread t = tf.newThread(arg0);
						t.setDaemon(true);
						return t;
					}
				});

		// ExecutorService executor = new ThreadPoolExecutor(1, 10, 10,
		// TimeUnit.SECONDS, new LinkedBlockingQueue<Runnable>());
		int p = 4;
		for (int j = 0; j < p; ++j) {
			// prepare the tasks.
			List<Callable<Boolean>> tasks = new ArrayList<Callable<Boolean>>();
			for (int i = j; i < ncolumns; i += p) {
				tasks.add(new reduceTask(i));
			}
			// submit them.
			List<Future<Boolean>> futures = null;
			try {
				futures = executor.invokeAll(tasks);
			} catch (InterruptedException e) {
				log
						.warn(
								"Maybe parallel reduction wasn't such a good idea.",
								e);
				System.exit(1);
			}
			// block until they're all done.
			if (futures != null) {
				for (Future<Boolean> future : futures) {
					try {
						future.get();
					} catch (InterruptedException e) {
						log
								.warn(
										"Maybe parallel reduction wasn't such a good idea.",
										e);
						System.exit(1);
					} catch (ExecutionException e) {
						log
								.warn(
										"Maybe parallel reduction wasn't such a good idea.",
										e);
						System.exit(1);
					}
				}
			}
		}
		executor.shutdownNow();
	}

	private class reduceTask implements Callable<Boolean> {

		private final int i;

		reduceTask(int i) {
			this.i = i;
		}

		public Boolean call() throws Exception {
			debug("delooping " + (i + 1) + "/" + ncolumns);
			deLoop(i);
			if (i > 0) {
				deLoop(i - 1);
				debug("applying reduce " + (i + 1) + "/" + ncolumns);
				CobMatrix<R> m = getMatrix(i - 1);
				m.reduce();
				setMatrix(i - 1, m);
				debug("applying reduction lemma " + (i + 1) + "/" + ncolumns);
				blockReductionLemma(i - 1);
				debug("done " + (i + 1) + "/" + ncolumns);
			}
			return true;
		}

	}

	public void reduceLocal() {
		for (int i = 0; i < matrices.size(); i++) {
			CobMatrix<R> m = getMatrix(i);
			m.reduce();
			setMatrix(i, m);
		}
	}

	/*
	 * This function looks horrible inefficient; however it doesn't actually get
	 * used. meh. ---Scott
	 */
	public void deLoop() { // deloops all columns
		for (int i = 0; i < ncolumns; i++) {
			deLoop(i);
			reduceLocal();
		}
	}

	public void deLoop(int colnum) { // deloops one column

		if (JavaKh.using_h) {
			deLoopWithH(colnum);
			return;
		}

		Rings<R> ring = Rings.current();

		int size = 0;
		for (int i = 0; i < columns[colnum].n; i++)
			size += 1 << columns[colnum].smoothings.get(i).ncycles;
		SmoothingColumn newsc = new SmoothingColumn(size);
		CobMatrix<R> prev = null, next = null;
		if (colnum != 0) {
			/*
			 * don't make a defensive copy of newsc yet
			 */
			prev = new CobMatrix<R>(columns[colnum - 1], newsc, true, inMemory);
			assert prev.check();
		}
		if (colnum != ncolumns - 1) {
			/*
			 * don't make a defensive copy of newsc yet
			 */
			next = new CobMatrix<R>(newsc, columns[colnum + 1], true, inMemory);
			assert next.check();
		}
		int newn = 0;
		for (int i = 0; i < columns[colnum].n; i++) {
			Cap oldsm = columns[colnum].smoothings.get(i);
			Cap newsm = new Cap(oldsm.n, 0);
			for (int j = 0; j < oldsm.n; j++)
				newsm.pairings[j] = oldsm.pairings[j];
			newsm = Cap.capCache.cache(newsm);
			/*
			 * prevcc and nextcc can't be cached, because they get reused,
			 * changing their dots array It shouldn't matter, since they just
			 * get composed then discarded.
			 */
			CannedCobordismImpl prevcc = new CannedCobordismImpl(oldsm, newsm);
			prevcc.ncc = prevcc.nbc;
			prevcc.connectedComponent = CannedCobordismImpl.counting[prevcc.nbc];
			prevcc.dots = new byte[prevcc.ncc];
			prevcc.genus = CannedCobordismImpl.zeros[prevcc.ncc];
			CannedCobordismImpl nextcc = new CannedCobordismImpl(newsm, oldsm);
			nextcc.ncc = nextcc.nbc;
			nextcc.connectedComponent = CannedCobordismImpl.counting[nextcc.nbc];
			nextcc.dots = new byte[nextcc.ncc];
			nextcc.genus = CannedCobordismImpl.zeros[nextcc.ncc];
			for (int j = 0; j < (1 << oldsm.ncycles); j++) {
				int nmod = 0;
				for (int k = 0; k < oldsm.ncycles; k++) {
					if ((j & (1 << k)) == 0) {
						nmod++;
						// these appear to be reversed
						// but it works this way
						prevcc.dots[prevcc.offtop + k] = 1;
						nextcc.dots[nextcc.offbot + k] = 0;
					} else {
						nmod--;
						prevcc.dots[prevcc.offtop + k] = 0;
						nextcc.dots[nextcc.offbot + k] = 1;
					}
				}
				newsc.smoothings.set(newn, newsm);
				newsc.numbers.set(newn, columns[colnum].numbers.get(i) + nmod);
				if (prev != null) {
					CobMatrix<R> prevMatrix = getMatrix(colnum - 1);
					// prev.rowsizes[newn] = prevMatrix.rowsizes[i];
					// prev.indices[newn] = prevMatrix.indices[i];
					if (oldsm.ncycles != 0) {
						LCCC<R> lc = new LCCCMap<R>(prevcc, ring.ONE);
						// prev.values[newn] = new LCCCMap[prev.rowsizes[newn]];
						MatrixRow<LCCC<R>> prevMatrixEntriesI = prevMatrix.entries
								.get(i);
						MatrixRow<LCCC<R>> prevEntriesNewN = prev.entries
								.get(newn);
						for (int k : prevMatrixEntriesI.keys()) {
							LCCC<R> composition = lc.compose(prevMatrixEntriesI
									.get(k));
							if (!composition.isZero()) {
								prevEntriesNewN.putLast(k, composition);
							}
						}

						prev.entries.set(newn, prevEntriesNewN);

						// for (int k = 0; k < prev.rowsizes[newn]; k++) {
						// prev.values[newn][k] =
						// lc.compose(prevMatrix.values[i][k]);
						// }
					} else {
						prev.entries.set(newn, prevMatrix.entries.get(i));
						// prev.values[newn] = prevMatrix.values[i];
					}
				}
				if (next != null) {
					CobMatrix<R> nextMatrix = getMatrix(colnum);
					if (oldsm.ncycles != 0) {
						LCCC<R> lc = new LCCCMap<R>(nextcc, ring.ONE);

						for (int k = 0; k < nextMatrix.entries.size(); ++k) {
							MatrixRow<LCCC<R>> rowEntries = nextMatrix.entries
									.get(k);
							if (rowEntries.containsKey(i)) {
								LCCC<R> nmv = rowEntries.get(i);
								LCCC<R> composition = nmv.compose(lc);
								if (!composition.isZero()) {
									next.putEntry(k, newn, composition);
								}
							}
						}
					} else {
						for (int k = 0; k < nextMatrix.entries.size(); ++k) {
							MatrixRow<LCCC<R>> rowEntries = nextMatrix.entries
									.get(k);
							if (rowEntries.containsKey(i)) {
								assert !rowEntries.get(i).isZero();
								next.putEntry(k, newn, rowEntries.get(i));
							}
						}
					}
				}
				newn++;
			}
		}

		columns[colnum] = newsc;
		if (prev != null) {
			prev.unshare(); // make defensive copies of the source and target
			setMatrix(colnum - 1, prev);
		}
		if (next != null) {
			next.unshare(); // make defensive copies of the source and target
			setMatrix(colnum, next);
		}
	}

	public void deLoopWithH(int colnum) { // deloops one column

		Rings<R> ring = Rings.current();

		int size = 0;
		for (int i = 0; i < columns[colnum].n; i++)
			size += 1 << columns[colnum].smoothings.get(i).ncycles;
		SmoothingColumn newsc = new SmoothingColumn(size);
		CobMatrix<R> prev = null, next = null;
		if (colnum != 0) {
			/*
			 * don't make a defensive copy of newsc yet
			 */
			prev = new CobMatrix<R>(columns[colnum - 1], newsc, true, inMemory);
			assert prev.check();
		}
		if (colnum != ncolumns - 1) {
			/*
			 * don't make a defensive copy of newsc yet
			 */
			next = new CobMatrix<R>(newsc, columns[colnum + 1], true, inMemory);
			assert next.check();
		}
		int newn = 0;
		for (int i = 0; i < columns[colnum].n; i++) {
			Cap oldsm = columns[colnum].smoothings.get(i);
			Cap newsm = new Cap(oldsm.n, 0);
			for (int j = 0; j < oldsm.n; j++)
				newsm.pairings[j] = oldsm.pairings[j];
			newsm = Cap.capCache.cache(newsm);
			CannedCobordismImpl prevcc = new CannedCobordismImpl(oldsm, newsm);
			prevcc.ncc = prevcc.nbc;
			prevcc.connectedComponent = CannedCobordismImpl.counting[prevcc.nbc];
			prevcc.dots = new byte[prevcc.ncc];
			prevcc.genus = CannedCobordismImpl.zeros[prevcc.ncc];
			CannedCobordismImpl nextcc = new CannedCobordismImpl(newsm, oldsm);
			nextcc.ncc = nextcc.nbc;
			nextcc.connectedComponent = CannedCobordismImpl.counting[nextcc.nbc];
			nextcc.dots = new byte[nextcc.ncc];
			nextcc.genus = CannedCobordismImpl.zeros[nextcc.ncc];
			for (int j = 0; j < (1 << oldsm.ncycles); j++) {
				int nmod = 0;
				int morechoices[] = new int[oldsm.ncycles], nmore = 0;
				for (int k = 0; k < oldsm.ncycles; k++) {
					if ((j & (1 << k)) == 0) {
						nmod++;
						// these appear to be reversed
						// but it works this way
						// prevcc.dots[prevcc.offtop + k] = 1;
						morechoices[nmore++] = k;
						nextcc.dots[nextcc.offbot + k] = 0;
					} else {
						nmod--;
						prevcc.dots[prevcc.offtop + k] = 0;
						nextcc.dots[nextcc.offbot + k] = 1;
					}
				}
				LCCC<R> prevlc = null;
				if (prev != null) {
					for (int k = 0; k < (1 << nmore); k++) {
						byte prevdots[] = new byte[prevcc.ncc], prevhpow = 0;
						System.arraycopy(prevcc.dots, 0, prevdots, 0,
								prevcc.ncc);
						for (int l = 0; l < nmore; l++) {
							if ((k & (1 << l)) == 0)
								prevdots[prevcc.offtop + morechoices[l]] = 1;
							else {
								prevdots[prevcc.offtop + morechoices[l]] = 0;
								prevhpow++;
							}
						}
						R coeff;
						if (prevhpow % 2 == 0)
							coeff = ring.ONE;
						else
							coeff = ring.MINUSONE;
						CannedCobordismImpl newprev = new CannedCobordismImpl(
								oldsm, newsm);
						newprev.ncc = newprev.nbc;
						newprev.connectedComponent = CannedCobordismImpl.counting[newprev.nbc];
						newprev.genus = CannedCobordismImpl.zeros[newprev.ncc];
						newprev.dots = prevdots;
						newprev.hpower = prevhpow;

						prevlc = (prevlc == null ? new LCCCMap<R>(newprev,
								coeff) : prevlc.add(newprev, coeff));
					}
				}

				// LCCCMap<R> prevlcCopy = new LCCCMap<R>(prevlc);

				newsc.smoothings.set(newn, newsm);
				newsc.numbers.set(newn, columns[colnum].numbers.get(i) + nmod);

				if (prev != null) {
					CobMatrix<R> prevMatrix = getMatrix(colnum - 1);
					// prev.rowsizes[newn] = prevMatrix.rowsizes[i];
					// prev.indices[newn] = prevMatrix.indices[i];
					if (oldsm.ncycles != 0) {
						// prev.values[newn] = new LCCCMap[prev.rowsizes[newn]];
						MatrixRow<LCCC<R>> prevMatrixEntriesI = prevMatrix.entries
								.get(i);
						MatrixRow<LCCC<R>> prevEntriesNewN = prev.entries
								.get(newn);
						for (int k : prevMatrixEntriesI.keys()) {
							assert prevlc != null;
							LCCC<R> composition = prevlc
									.compose(prevMatrixEntriesI.get(k));
							// assert prevlc.equals(prevlcCopy);
							if (!composition.isZero()) {
								prevEntriesNewN.putLast(k, composition);
							}
						}

						prev.entries.set(newn, prevEntriesNewN);

						// for (int k = 0; k < prev.rowsizes[newn]; k++) {
						// prev.values[newn][k] = prevlc
						// .compose(prevMatrix.values[i][k]);
						// }
					} else {
						prev.entries.set(newn, prevMatrix.entries.get(i));
						// prev.values[newn] = prevMatrix.values[i];
					}
				}
				if (next != null) {
					CobMatrix<R> nextMatrix = getMatrix(colnum);
					if (oldsm.ncycles != 0) {
						LCCC<R> lc = new LCCCMap<R>(nextcc, ring.ONE);

						for (int k = 0; k < nextMatrix.entries.size(); ++k) {
							MatrixRow<LCCC<R>> rowEntries = nextMatrix.entries
									.get(k);
							if (rowEntries.containsKey(i)) {
								LCCC<R> nmv = rowEntries.get(i);
								assert !rowEntries.get(i).isZero();
								next.putEntry(k, newn, nmv.compose(lc));
							}
						}
						// for (int k = 0; k < nextMatrix.values.length; k++) {
						// for (int l = 0; l < nextMatrix.rowsizes[k]; l++) {
						// if (nextMatrix.indices[k][l] == i) {
						// next.append(k, newn,
						// nextMatrix.values[k][l]
						// .compose(lc));
						// }
						// }
						// }
					} else {
						for (int k = 0; k < nextMatrix.entries.size(); ++k) {
							MatrixRow<LCCC<R>> rowEntries = nextMatrix.entries
									.get(k);
							if (rowEntries.containsKey(i)) {
								assert !rowEntries.get(i).isZero();
								next.putEntry(k, newn, rowEntries.get(i));
							}
						}
					}
				}

				newn++;
			}
		}

		columns[colnum] = newsc;
		if (prev != null) {
			prev.unshare();
			setMatrix(colnum - 1, prev);
		}
		if (next != null) {
			next.unshare();
			setMatrix(colnum, next);
		}
	}

	public void reductionLemma() {
		for (int i = 0; i < ncolumns - 1; i++)
			reductionLemma(i);
	}

	class Isomorphism {
		final int row, column;
		final R coefficient;

		Isomorphism(int row, int column, R coefficient) {
			this.coefficient = coefficient;
			this.column = column;
			this.row = row;
		}

		@Override
		public String toString() {
			return "[" + row + ", " + column + "; " + coefficient.toString()
					+ "]";
		}

	}

	public boolean reductionLemma(int i) { // does one matrix
		// this assumes delooping has taken place
		boolean found, found2 = false, ret = false;
		CobMatrix<R> m = getMatrix(i);
		if (m.target.n > largestMatrix) {
			largestMatrix = m.target.n;
			log.info("Largest matrix: " + largestMatrix + " rows.");
		}

		// List<Isomorphism> block = findBlock(m, findIsomorphisms(m));
		//
		// if (block.size() > largestIsomorphismBlock) {
		// largestIsomorphismBlock = block.size();
		// log.info("New largest block of isomorphisms: "
		// + largestIsomorphismBlock);
		// }

		int count = 0;
		do {
			found = false;
			rlfor: for (int j = 0; j < m.entries.size(); j++) {
				for (int k : m.entries.get(j).keys()) {
					LCCC<R> lc = m.entries.get(j).get(k);
					if (lc != null && lc.numberOfTerms() == 1) {
						if (!columns[i].smoothings.get(k).equals(
								columns[i + 1].smoothings.get(j))) {
							continue;
						}
						CannedCobordism cc = lc.firstTerm();
						R n = lc.firstCoefficient();
						if (!n.isInvertible()) {
							continue;
						}
						if (!cc.isIsomorphism()) {
							continue;
						}
						found2 = found = true;
						++count;
						reductionLemma(i, j, k, n);
						m = getMatrix(i);
						break rlfor;
					}
				}
			}

			if (found)
				ret = true;
			if (!found) {
				if (found2) {
					// System.out.println("Reduce Local:" + i);
					m = getMatrix(i);
					m.reduce();
					setMatrix(i, m);
					found = true;
					found2 = false;
				}
			}
		} while (found);

		if (count > mostReductions) {
			mostReductions = count;
			log.info("Most reductions: " + mostReductions);
		}

		return ret;
	}

	public void blockReductionLemma(int i) { // does one matrix
		// this assumes delooping has taken place
		CobMatrix<R> m = getMatrix(i);

		int initialNumberOfRows = m.target.n;

		// if (initialNumberOfRows > largestMatrix) {
		// largestMatrix = initialNumberOfRows;
		// log.info("Largest matrix: " + largestMatrix + " rows.");
		// }
		//		
		// log.info("\r\n" + m.toString());

		List<Isomorphism> block;
		int count = 0;
		int totalReduction = 0;

		while (!(block = findBlock(m)).isEmpty()) {
			totalReduction += block.size();
			++count;

			executionGuard();

			if (block.size() > largestIsomorphismBlock) {
				largestIsomorphismBlock = block.size();
				log.info("New largest block of isomorphisms: "
						+ largestIsomorphismBlock);
			}

			blockReductionLemma(i, block);

			// if (i > 0) {
			// CobMatrix<R> composition = getMatrix(i).compose(getMatrix(i -
			// 1));
			// CobMatrix<R> reduction = composition.reduce();
			// assert reduction.isZero();
			// }

			setMatrix(i, m = getMatrix(i).reduce());

		}

		info("Reduced " + initialNumberOfRows + " ---> " + m.target.n + " in "
				+ count + " steps.");
		// log.info("\r\n" + m.toString());

	}

	private void executionGuard() {

		// execution guard.
		File guard = new File("/dev/shm/2");
		if (guard.exists()) {
			log.warn("/dev/shm/2 exists, aborting!");
			System.exit(1);
		}

	}

	private List<Isomorphism> findBlock(CobMatrix<R> m) {
		List<Isomorphism> isos = new ArrayList<Isomorphism>();

		Set<Integer> disallowedColumns = new TreeSet<Integer>();
		Set<Integer> isomorphismColumns = new TreeSet<Integer>();

		for (int j = 0; j < m.entries.size(); j++) {
			boolean foundIsomorphismOnRow = false;
			boolean rowForbidden = false;

			Isomorphism rowCandidate = null;
			Set<Integer> potentialDisallowedColumns = new TreeSet<Integer>();

			for (int k : m.entries.get(j).keys()) {
				LCCC<R> lc = m.entries.get(j).get(k);

				if (isomorphismColumns.contains(k)) {
					if (lc != null) {
						rowForbidden = true;
					}
				}

				if (disallowedColumns.contains(k))
					continue;

				if (lc != null) {
					if (foundIsomorphismOnRow) {
						disallowedColumns.add(k);
					} else {
						potentialDisallowedColumns.add(k);
						if (rowCandidate == null) {
							if (lc.numberOfTerms() == 1) {
								CannedCobordism cc = lc.firstTerm();
								R n = lc.firstCoefficient();
								if (!n.isInvertible()) {
									continue;
								}
								if (!cc.isIsomorphism()) {
									continue;
								}
								rowCandidate = new Isomorphism(j, k, n);
								foundIsomorphismOnRow = true;
							}
						}
					}
				}
			}

			if (!rowForbidden) {
				if (rowCandidate != null) {
					isos.add(rowCandidate);
					isomorphismColumns.add(rowCandidate.column);
					disallowedColumns.addAll(potentialDisallowedColumns);
				}
			}
		}

		// for (int i = 0; i < isos.size(); ++i) {
		// for (int j = 0; j < i; ++j) {
		// assert isomorphismsCompatible(m, isos.get(i), isos.get(j));
		// }
		// }

		if (!isos.isEmpty()) {
			info("found a block of size " + isos.size());
		}
		return isos;
	}

	@SuppressWarnings("unused")
	private List<Isomorphism> findIsomorphisms(CobMatrix<R> m) {
		List<Isomorphism> locations = new ArrayList<Isomorphism>();

		for (int j = 0; j < m.entries.size(); j++) {
			for (int k : m.entries.get(j).keys()) {
				LCCC<R> lc = m.entries.get(j).get(k);
				if (lc != null && lc.numberOfTerms() == 1) {
					CannedCobordism cc = lc.firstTerm();
					R n = lc.firstCoefficient();
					if (!n.isInvertible()) {
						continue;
					}
					if (!cc.isIsomorphism()) {
						continue;
					}
					locations.add(new Isomorphism(j, k, n));
				}
			}
		}

		return locations;
	}

	@SuppressWarnings("unused")
	private List<Isomorphism> findBlockSlow(CobMatrix<R> m,
			List<Isomorphism> locations) {
		List<Isomorphism> block = new ArrayList<Isomorphism>();

		if (locations.size() == 0)
			return block;

		for (Isomorphism newLocation : locations) {
			boolean compatible = true;
			for (Isomorphism oldLocation : block) {
				if (!isomorphismsCompatible(m, newLocation, oldLocation)) {
					compatible = false;
					break;
				}
			}
			if (compatible) {
				block.add(newLocation);
			}
		}
		return block;
	}

	@SuppressWarnings("unused")
	private List<List<Isomorphism>> assembleBlocks(CobMatrix<R> m,
			List<Isomorphism> locations) {

		List<List<Isomorphism>> blocks = new ArrayList<List<Isomorphism>>();
		while (!locations.isEmpty()) {
			List<Isomorphism> block = new ArrayList<Isomorphism>();
			blocks.add(block);
			block.add(locations.remove(0));
			for (Isomorphism newLocation : locations) {
				boolean compatible = true;
				for (Isomorphism oldLocation : block) {
					if (!isomorphismsCompatible(m, newLocation, oldLocation)) {
						compatible = false;
						break;
					}
				}
				if (compatible) {
					block.add(newLocation);
				}
			}
			locations.removeAll(block);
		}

		Collections.sort(blocks, new Comparator<List<Isomorphism>>() {
			public int compare(List<Isomorphism> arg0, List<Isomorphism> arg1) {
				return arg1.size() - arg0.size();
			}
		});

		return blocks;

	}

	private boolean isomorphismsCompatible(CobMatrix<R> m,
			Isomorphism location1, Isomorphism location2) {
		return m.entries.get(location1.row).get(location2.column) == null
				&& m.entries.get(location2.row).get(location1.column) == null;
	}

	public void reductionLemma(int i, int j, int k, R n) {
		// matrices[i].matrix[j][k] is the isomorphism, with coefficient n
		// zeros is true if row j or column k is zero

		assert columns[i].nonNull();
		assert columns[i + 1].nonNull();

		Cap isoSource = columns[i].smoothings.get(k);
		Cap isoTarget = columns[i + 1].smoothings.get(j);

		CobMatrix<R> m = getMatrix(i);

		CobMatrix<R> delta = m.extractRow(j);
		delta.extractColumn(k);

		CobMatrix<R> gamma = m.extractColumn(k);

		CobMatrix<R> phiinv = new CobMatrix<R>(delta.target, gamma.source, false, inMemory);
		CannedCobordismImpl phicc = new CannedCobordismImpl(isoTarget,
				isoSource);
		// assume delooping has been done
		// make phicc an isomorphism
		for (byte a = 0; a < phicc.nbc; a++)
			phicc.connectedComponent[a] = a;
		phicc.ncc = phicc.nbc;
		phicc.dots = new byte[phicc.ncc];
		phicc.genus = new byte[phicc.ncc];
		LCCC<R> philc = new LCCCMap<R>(phicc, n.inverse().multiply(-1));
		phiinv.putEntry(0, 0, philc);

		CobMatrix<R> gpd = gamma.compose(phiinv).compose(delta);
		gpd.add(m);
		setMatrix(i, gpd);
		columns[i] = delta.source;
		columns[i + 1] = gamma.target;

		assert columns[i].nonNull();
		assert columns[i + 1].nonNull();

		if (i != 0) {
			CobMatrix<R> previousMatrix = getMatrix(i - 1);
			previousMatrix.extractRow(k);
			setMatrix(i - 1, previousMatrix);

		}
		if (i != ncolumns - 2) {
			CobMatrix<R> nextMatrix = getMatrix(i + 1);
			nextMatrix.extractColumn(j);
			setMatrix(i + 1, nextMatrix);
		}
	}

	private void blockReductionLemma(int i, List<Isomorphism> block) {
		// first transpose everything.
		List<Integer> rows = new ArrayList<Integer>(block.size()), columns = new ArrayList<Integer>(
				block.size());
		List<R> coefficients = new ArrayList<R>(block.size());

		for (Isomorphism iso : block) {
			rows.add(iso.row);
			columns.add(iso.column);
			coefficients.add(iso.coefficient);
		}

		CobMatrix<R> m = getMatrix(i);

		CobMatrix<R> delta = m.extractRows(rows);
		delta.extractColumns(columns);

		CobMatrix<R> gamma = m.extractColumns(columns);
		assert gamma.check();

		assert delta.target.equals(gamma.source);

		CobMatrix<R> phiinv = new CobMatrix<R>(delta.target, gamma.source, false, inMemory);
		for (int k = 0; k < block.size(); ++k) {
			Cap isoObject = gamma.source.smoothings.get(k);
			assert isoObject != null;
			CannedCobordismImpl phicc = new CannedCobordismImpl(isoObject,
					isoObject);
			// assume delooping has been done
			// make phicc an isomorphism
			for (byte a = 0; a < phicc.nbc; a++)
				phicc.connectedComponent[a] = a;
			phicc.ncc = phicc.nbc;
			phicc.dots = new byte[phicc.ncc];
			phicc.genus = new byte[phicc.ncc];
			LCCC<R> philc = new LCCCMap<R>(phicc, coefficients.get(k).inverse()
					.multiply(-1));
			// SingleTermLCCC<R> philc = new SingleTermLCCC<R>(phicc,
			// coefficients.get(k).inverse().multiply(-1));
			phiinv.putEntry(k, k, philc);
		}
		assert phiinv.check();
		CobMatrix<R> gpd = gamma.compose(phiinv).compose(delta);
		assert gpd.check();

		gpd = gpd.add(m);
		setMatrix(i, gpd);
		this.columns[i] = delta.source;
		this.columns[i + 1] = gamma.target;

		if (i != 0) {
			CobMatrix<R> previousMatrix = getMatrix(i - 1);
			previousMatrix.extractRows(columns); // yes, this is right!

			// CobMatrix<R> c = gpd.compose(previousMatrix).reduce();
			// assert c.isZero();
			//			
			setMatrix(i - 1, previousMatrix);

		}
		if (i != ncolumns - 2) {
			CobMatrix<R> nextMatrix = getMatrix(i + 1);
			nextMatrix.extractColumns(rows);

			// assert nextMatrix.compose(gpd).isZero();

			setMatrix(i + 1, nextMatrix);
		}

	}

	private static int takeNextCrossing(int edges[], int pd[][], boolean in[],
			boolean done[], int depth, int retmax[]) {
		for (int i = 0; i < pd.length; ++i) {
			if (!done[i])
				return i;
		}
		assert (false);
		return 0;
	}

	private static int chooseXingRecursive(int edges[], int pd[][],
			boolean in[], boolean done[], int depth, int retmax[]) {
		int nedges = edges.length;
		int best = -1;
		// int nbest = 1000000;
		int nconbest = -1;
		int rbest[] = new int[depth];
		for (int i = 0; i < pd.length; i++) {
			if (!done[i]) {
				int ncon = 0;
				for (int j = 0; j < 4; j++)
					if (in[pd[i][j]])
						ncon++;
				if (ncon == 0 && nedges != 0) {
					continue;
				} else if (ncon < nconbest)
					continue;
				// must be adjacent edges
				int start;
				for (start = 0; start < nedges; start++) {
					boolean found = false;
					for (int k = 0; k < 4; k++)
						if (pd[i][k] == edges[start]) {
							found = true;
							break;
						}
					if (!found)
						break;
				}
				if (start == nedges)
					start = 0;
				for (int k = 0; k < nedges; k++) {
					boolean found = false;
					for (int l = 0; l < 4; l++)
						if (pd[i][l] == edges[(start + k) % nedges]) {
							found = true;
							start = (start + k) % nedges;
							break;
						}
					if (found)
						break;
				}
				int kstart;
				if (nedges == 0)
					kstart = 0;
				else
					for (kstart = 0; kstart < 4; kstart++)
						if (pd[i][kstart] == edges[start])
							break;

				assert kstart != 4;
				boolean good = true;
				for (int k = 0; k < ncon; k++)
					if (pd[i][(kstart + 4 - k) % 4] != edges[(start + k)
							% nedges]) {
						good = false;
						break;
					}
				if (!good)
					continue;
				// int n;
				int getn[] = new int[depth];
				if (depth == 0) {
					// n = nedges + 4 - 2 * ncon;
				} else {
					kstart += 4 - ncon + 1;
					kstart %= 4;
					int newedges[] = new int[nedges + 4 - 2 * ncon];
					int j;
					for (j = 0; j < nedges - ncon; j++)
						newedges[j] = edges[(start + ncon + j) % nedges];
					for (int k = 0; k < 4 - ncon; k++, j++)
						newedges[j] = pd[i][(kstart + ncon + k) % 4];
					boolean prev = done[i];
					done[i] = true;
					boolean previn[] = new boolean[4];
					for (int k = 0; k < 4; k++)
						previn[k] = in[pd[i][k]];
					for (int k = 0; k < 4; k++)
						in[pd[i][k]] = true;
					// int getn[] = new int[depth];
					chooseXingRecursive(newedges, pd, in, done, depth - 1, getn);
					// n = getn[0];
					done[i] = prev;
					for (int k = 0; k < 4; k++)
						in[pd[i][k]] = previn[k];
				}
				boolean better = false;
				if (ncon > nconbest)
					better = true;
				else if (ncon == nconbest)
					for (int j = 0; j < depth; j++)
						if (getn[j] > rbest[j]) {
							better = true;
							break;
						} else if (getn[j] < rbest[j])
							break;
				if (better) {
					nconbest = ncon;
					System.arraycopy(getn, 0, rbest, 0, depth);
					best = i;
				}
			}
		}
		if (best == -1)
			throw new AssertionError();
		// retmax[0] = nbest;
		retmax[0] = nconbest;
		System.arraycopy(rbest, 0, retmax, 1, depth);
		return best;
	}

	private static long peakMemoryInUse;

	// private static long timeSinceLastLap = System.currentTimeMillis();

	// private static long timeElapsed() {
	// long r = System.currentTimeMillis() - timeSinceLastLap;
	// timeSinceLastLap = System.currentTimeMillis();
	// return r;
	// }

	private static long memoryInUse() {
		long m = (Runtime.getRuntime().totalMemory() - Runtime.getRuntime()
				.freeMemory());
		if (m > peakMemoryInUse)
			peakMemoryInUse = m;
		return m;
	}

	private static final DateFormat timeFormatter = DateFormat.getTimeInstance(
			DateFormat.DEFAULT, new Locale("en", "US"));
	private static final DateFormat dateFormatter = DateFormat.getDateInstance(
			DateFormat.DEFAULT, new Locale("en", "US"));

	private static final NumberFormat memoryFormatter = new DecimalFormat(
			"###,###,###,###");

	private static String prependLoggingStatus(String msg) {
		// return "Time: " + System.currentTimeMillis() + " Memory: " +
		// memoryInUse() + " " + msg;
		StringBuilder sb = new StringBuilder();
		sb.append(timeFormatter.format(new Date()));
		sb.append(" ");
		sb.append(dateFormatter.format(new Date()));
		sb.append(" Memory(peak): ");
		sb.append(memoryFormatter.format(memoryInUse()));
		sb.append("(");
		sb.append(memoryFormatter.format(peakMemoryInUse));
		sb.append(") ");
		// sb.append("Cache size(hits): ");
		// sb.append(Cap.capCache.size());
		// sb.append("/");
		// sb.append(CannedCobordismImpl.cobordismCache.size());
		// sb.append("(");
		// sb.append(CannedCobordismImpl.cobordismCache.getNumberOfChecks()
		// - CannedCobordismImpl.cobordismCache.getNumberOfHits());
		// sb.append("/");
		// sb.append(CannedCobordismImpl.cobordismCache.getNumberOfChecks());
		// sb.append(")");
		// sb.append("(");
		// sb.append(CannedCobordismImpl.byteArrayCache.getNumberOfChecks()
		// - CannedCobordismImpl.byteArrayCache.getNumberOfHits());
		// sb.append("/");
		// sb.append(CannedCobordismImpl.byteArrayCache.getNumberOfChecks());
		// sb.append(")");
		// sb.append("(");
		// sb.append(CannedCobordismImpl.byteDoubleArrayCache.getNumberOfChecks()
		// - CannedCobordismImpl.byteDoubleArrayCache.getNumberOfHits());
		// sb.append("/");
		// sb.append(CannedCobordismImpl.byteDoubleArrayCache.getNumberOfChecks());
		// sb.append(") ");
		sb.append(msg);
		return sb.toString();

	}

	// private static void debug(String msg, Throwable t) {
	// log.debug(prependLoggingStatus(msg), t);
	// }

	public static void debug(String msg) {
		log.debug(prependLoggingStatus(msg));
	}

	// private static void info(String msg, Throwable t) {
	// log.info(" " + prependLoggingStatus(msg), t);
	// }

	public static void info(String msg) {
		log.info(" " + prependLoggingStatus(msg));
	}

	// adds crossings one by one
	@SuppressWarnings("unchecked")
	public static <R extends Ring<R>> Komplex<R> generateFast(int pd[][],
			int xsigns[], boolean reorderCrossings, boolean caching,
			boolean inMemory) {
		invokeGC();

		if (pd.length == 0) { // assume unknot
			Komplex<R> kom = new Komplex<R>(1, true);
			kom.columns[0] = new SmoothingColumn(1);
			kom.columns[0].smoothings.set(0, Cap.capCache.cache(new Cap(0, 1)));
			kom.reduce();
			return kom;
		}
		boolean in[] = new boolean[pd.length * 4];
		boolean done[] = new boolean[pd.length];
		int pd1[][] = { { 0, 1, 2, 3 } };
		int xsign1[] = new int[1];
		xsign1[0] = 1;
		Komplex<R> kplus = new Komplex<R>(pd1, xsign1, 4);
		xsign1[0] = -1;
		Komplex<R> kminus = new Komplex<R>(pd1, xsign1, 4);
		Komplex<R> kom;
		int edges[] = new int[0];
		int firstdepth = (pd.length > MAXDEPTH + 1 ? MAXDEPTH : pd.length - 1);
		int firstdummy[] = new int[firstdepth + 1];
		int first = reorderCrossings ? chooseXingRecursive(edges, pd, in, done,
				firstdepth, firstdummy) : takeNextCrossing(edges, pd, in, done,
				firstdepth, firstdummy);
		if (xsigns[first] == 1)
			kom = kplus;
		else
			kom = kminus;
		edges = pd[first];
		int nedges = 4;
		done[first] = true;
		for (int i = 0; i < 4; i++)
			in[pd[first][i]] = true;
		for (int i = 1; i < pd.length; i++) {

			boolean dryRun = false;

			if (caching) {
				/* skip ahead if we can see more cached files */
				if (new File("cache/" + new Integer(i + 1).toString()).exists()) {
					info("More cache files exist, skipping ahead at crossing: "
							+ i);
					dryRun = true;
				}

				/* just load from the cache, if the file already exists */
				File cache = new File("cache/" + new Integer(i).toString());
				if (!dryRun && cache.exists()) {
					try {
						ObjectInputStream deserializer = new ObjectInputStream(
								new FileInputStream(cache));
						info("Beginning to load cached complex for crossing: "
								+ i);
						kom = (Komplex<R>) (deserializer.readObject());
						dryRun = true;

						// uncomment this if you just want to check that you can
						// read a serialization
						// System.out.println("Successful deserialization!");
						// System.exit(0);

						// uncomment this to upconvert serialization versions...
						// System.out.println("Writing the complex back to disk, in the new serialization format...");
						// writeCache(kom, i);
						// System.exit(0);
					} catch (Exception e) {
						e.printStackTrace();
						// log.warn("Trying to delete broken cache file...");
						// cache.deleteOnExit();
						// cache.delete();
						log.warn("Aborting!");
						System.exit(1);
					} finally {
						info("Successfully loaded cached complex.");
					}
				}
			}

			int depth = pd.length - i - 1;
			if (depth > MAXDEPTH)
				depth = MAXDEPTH;
			int dummy[] = new int[depth + 1];
			int best = reorderCrossings ? chooseXingRecursive(edges, pd, in,
					done, depth, dummy) : takeNextCrossing(edges, pd, in, done,
					depth, dummy);
			int nbest = 0;
			for (int j = 0; j < 4; j++)
				if (in[pd[best][j]])
					nbest++;
			int start;
			for (start = 0; start < nedges; start++) {
				boolean found = false;
				for (int j = 0; j < 4; j++)
					if (pd[best][j] == edges[start]) {
						found = true;
						break;
					}
				if (!found)
					break;
			}
			if (start == nedges)
				start = 0;
			for (int j = 0; j < nedges; j++) {
				boolean found = false;
				for (int k = 0; k < 4; k++)
					if (pd[best][k] == edges[(start + j) % nedges]) {
						found = true;
						start = (start + j) % nedges;
						break;
					}
				if (found)
					break;
			}
			int kstart = -1;
			for (int j = 0; j < 4; j++)
				if (pd[best][j] == edges[start]) {
					kstart = j;
					break;
				}
			assert kstart != -1;
			kstart += 4 - nbest + 1;
			kstart %= 4;

			// for(CobMatrix<R> matrix : kom.matrices) {
			// System.out.println(matrix);
			// }

			if (!dryRun) {
				info("Crossing number: " + i + "\tGirth: " + nedges + "\t ");
				if (xsigns[best] == 1)
					kom = kom.compose(start, kplus, kstart, nbest, inMemory);
				else
					kom = kom.compose(start, kminus, kstart, nbest, inMemory);
				invokeGC();
				info("Finished composition.");
			}

			// for(CobMatrix<R> matrix : kom.matrices) {
			// System.out.println(matrix);
			// }

			assert kom.check(true);

			// flush the cobordism cache again!
			CannedCobordismImpl.flushCache();
			// Cap.flushCache();

			if (!dryRun) {
				info("reducing");
				kom.reduce();

				invokeGC();
				info("finished reducing");
			}
			int newedges[] = new int[nedges + 4 - 2 * nbest];
			int n;
			for (n = 0; n < nedges - nbest; n++)
				newedges[n] = edges[(start + nbest + n) % nedges];
			for (int j = 0; j < 4 - nbest; j++, n++)
				newedges[n] = pd[best][(kstart + nbest + j) % 4];
			edges = newedges;
			nedges = newedges.length;
			done[best] = true;
			for (int j = 0; j < 4; j++)
				in[pd[best][j]] = true;

			// flush the cobordism cache
			CannedCobordismImpl.flushCache();
			// Cap.flushCache();

			if (caching) {
				if (!dryRun) {
					writeCache(kom, i);
				}
			}

		}

		if (JavaKh.using_h && nedges == 2) {
			kom.finalizeH();
		}

		log.info("Peak memory usage: "
				+ memoryFormatter.format(peakMemoryInUse));

		return kom;
	}

	private static <R extends Ring<R>> void writeCache(Komplex<R> kom, int i) {
		File output = new File("cache/" + new Integer(i).toString());
		output.getParentFile().mkdirs();
		try {
			info("Caching complex after crossing: " + i);
			ObjectOutputStream serializer = new ObjectOutputStream(
					new FileOutputStream(output));
			serializer.writeObject(kom);
			serializer.close();
		} catch (Exception e) {
			e.printStackTrace();
			log.warn("Trying to delete failed output file...");
			output.deleteOnExit();
			output.delete();
		} finally {
			info("Completed caching complex.");
		}
	}

	// adds the tangle contained in kom to this tangle
	// uses horizontal composition
	// WARNING: this destroys the original Komplex object in the process, for
	// the sake
	// of speedy(?) garbage collection.
	public Komplex<R> compose(int start, Komplex<R> kom, int kstart, int nc,
			boolean inMemory) {

		Rings<R> ring = Rings.current();

		Komplex<R> ret = new Komplex<R>(ncolumns + kom.ncolumns - 1, inMemory);
		if (ret.matrices instanceof CachingList) {
			((CachingList<CobMatrix<R>>) (ret.matrices)).resetCacheSize(1);
		}
		ret.startnum = startnum + kom.startnum;
		// ret.nfixed = nfixed + kom.nfixed - 2 * nc;
		int colsizes[] = new int[ret.ncolumns];
		for (int i = 0; i < ret.ncolumns; i++)
			// want columns a from this and b from kom s.t. a + b = i
			for (int j = 0; j <= i && j < ncolumns; j++)
				if (i - j < kom.ncolumns)
					colsizes[i] += columns[j].n * kom.columns[i - j].n;
		for (int i = 0; i < ret.ncolumns; i++) {
			ret.columns[i] = new SmoothingColumn(colsizes[i]);
			// colsizes[i] = 0;
		}
		// fill the columns
		int startnum[][] = new int[ncolumns][kom.ncolumns];
		for (int i = 0; i < ret.ncolumns; i++)
			for (int j = 0, sn = 0; j <= i && j < ncolumns; j++)
				if (i - j < kom.ncolumns) {
					int k = i - j;
					startnum[j][k] = sn;
					for (int l = 0; l < columns[j].n; l++)
						for (int m = 0; m < kom.columns[k].n; m++) {
							ret.columns[i].smoothings.set(sn,
									columns[j].smoothings.get(l).compose(start,
											kom.columns[k].smoothings.get(m),
											kstart, nc));
							ret.columns[i].numbers.set(sn, columns[j].numbers
									.get(l)
									+ kom.columns[k].numbers.get(m));
							sn++;
						}
				}
		// fill the matrices
		for (int i = 0; i < ret.ncolumns - 1; i++) {

			executionGuard();

			CobMatrix<R> newMatrix = new CobMatrix<R>(ret.columns[i],
					ret.columns[i + 1], false, inMemory);
			boolean first = true;
			for (int j = 0; j <= i && j < ncolumns; j++)
				if (i - j < kom.ncolumns) {
					int k = i - j;
					if (j < ncolumns - 1) {
						CobMatrix<R> matrixJ = getMatrix(j);
						// entries derived from matrices[j] and kom.columns[k]
						for (int m = 0; m < kom.columns[k].n; m++) {
							CannedCobordism komcc = CannedCobordismImpl
									.isomorphism(kom.columns[k].smoothings
											.get(m));
							for (int n = 0; n < columns[j + 1].n; n++) {
								for (int l : matrixJ.entries.get(n).keys()) {
									LCCC<R> lc = matrixJ.entries.get(n).get(l);
									if (lc != null && lc.numberOfTerms() != 0) {
										LCCC<R> composition = lc.compose(start,
												komcc, kstart, nc, false);
										if (composition != null) {
											if (k % 2 == 0) {
												composition = composition
														.multiply(ring.MINUSONE);
											}
											newMatrix.putEntry(
													startnum[j + 1][k] + n
															* kom.columns[k].n
															+ m, startnum[j][k]
															+ l
															* kom.columns[k].n
															+ m, composition);
										}
									}
								}
							}
						}
//						if (first
//								&& ((j == 0 && k == kom.ncolumns - 1) || j != 0)
//								&& ncolumns > 2) {
//							// WARNING!!! this assumes "this" is to be thrown
//							// away.
//							setMatrix(j, null); // to be garbage collected
//						}
						first = false;
					}
					if (k < kom.ncolumns - 1) {
						// entries derived from kom.matrix[k] and columns[j]
						CobMatrix<R> komMatrixK = kom.getMatrix(k);
						for (int l = 0; l < columns[j].n; l++) {
							CannedCobordism thiscc = CannedCobordismImpl
									.isomorphism(columns[j].smoothings.get(l));
							for (int n = 0; n < kom.columns[k + 1].n; n++) {
								for (int m : komMatrixK.entries.get(n).keys()) {
									LCCC<R> lc = komMatrixK.entries.get(n).get(
											m);
									if (lc != null && lc.numberOfTerms() != 0) {
										LCCC<R> composition = lc
												.compose(kstart, thiscc, start,
														nc, true);
										if (composition != null)
											newMatrix
													.putEntry(
															startnum[j][k + 1]
																	+ l
																	* kom.columns[k + 1].n
																	+ n,
															startnum[j][k]
																	+ l
																	* kom.columns[k].n
																	+ m,
															composition);
									}
								}
							}
						}
					}
				}
			// newMatrix.trim();
			debug("Finished composition step " + (i + 1) + "/" + ret.ncolumns);
			ret.matrices.add(newMatrix);
			invokeGC();
		}
		if (ret.matrices instanceof CachingList) {
			((CachingList<CobMatrix<R>>) (ret.matrices)).resetCacheSize(3);
		}
		return ret;
	}

	public static int[] getSigns(int pd[][]) {
		// assume pd is a knot
		// follow it in order assuming pd[][0] is the incoming lower strand
		int xsigns[] = new int[pd.length];
		for (int i = 0; i < pd.length; i++) {
			// from the KnotTheory package
			if (pd[i][1] - pd[i][3] == 1 || pd[i][3] - pd[i][1] > 1)
				xsigns[i] = 1;
			else if (pd[i][3] - pd[i][1] == 1 || pd[i][1] - pd[i][3] > 1)
				xsigns[i] = -1;
			else
				throw new AssertionError("Error finding crossing signs");
		}
		return xsigns;
	}

	// this is currently limited to 31 or 32 crossings
	// of course, memory will be exhausted much sooner
	public Komplex(int pd[][], int xsigns[], int nfixed) {

		Rings<R> ring = Rings.current();

		// pd defines a tangle in PD form, with nfixed fixed points
		// this.nfixed = nfixed;
		ncolumns = pd.length + 1; // pd.length is the number of crossings
		columns = new SmoothingColumn[ncolumns];
		this.inMemory = true;
		createMatrixList();
		startnum = 0;
		for (int i = 0; i < pd.length; i++)
			if (xsigns[i] == -1)
				startnum--;

		fillPascal(pd.length);
		for (int i = 0; i < ncolumns; i++) {
			columns[i] = new SmoothingColumn(pascalTriangle[pd.length][i]);
		}
		for (int i = 0; i < ncolumns - 1; i++) {
			/*
			 * share the columns ; don't make defensive copies
			 */
			matrices.add(new CobMatrix<R>(columns[i], columns[i + 1], true, inMemory));
		}

		int numsmoothings[] = new int[ncolumns];
		// maps a crossing to the two cycles its smoothing touches
		int crossing2cycles[][][] = new int[1 << pd.length][pd.length][2];
		for (int i = 0; i < (1 << pd.length); i++)
			for (int j = 0; j < pd.length; j++)
				for (int k = 0; k < 2; k++)
					crossing2cycles[i][j][k] = -1;
		Cap smoothings[] = new Cap[1 << pd.length];
		int whichColumn[] = new int[1 << pd.length];
		int whichRow[] = new int[1 << pd.length];
		for (int i = 0; i < (1 << pd.length); i++) {
			// i defines a smoothing number
			int smoothing[][] = new int[pd.length * 2][2]; // P(a,b)....
			int num1 = 0; // number of 1 smoothings
			for (int j = 0; j < pd.length; j++) {
				if (((i >> j) & 1) == 0) { // 0 smoothing
					smoothing[2 * j][0] = pd[j][0];
					smoothing[2 * j][1] = pd[j][1];
					smoothing[2 * j + 1][0] = pd[j][2];
					smoothing[2 * j + 1][1] = pd[j][3];
				} else { // 1 smoothing
					smoothing[2 * j][0] = pd[j][0];
					smoothing[2 * j][1] = pd[j][3];
					smoothing[2 * j + 1][0] = pd[j][1];
					smoothing[2 * j + 1][1] = pd[j][2];
					num1++;
				}
			}
			int rsmoothing[][] = new int[pd.length * 4][2];
			for (int j = 0; j < rsmoothing.length; j++)
				rsmoothing[j][0] = rsmoothing[j][1] = -1;
			// java.util.Arrays.fill(rsmoothing, -1);
			for (int j = 0; j < smoothing.length; j++) {
				if (rsmoothing[smoothing[j][0]][0] == -1)
					rsmoothing[smoothing[j][0]][0] = j;// smoothing[j][1];
				else
					rsmoothing[smoothing[j][0]][1] = j;
				if (rsmoothing[smoothing[j][1]][0] == -1)
					rsmoothing[smoothing[j][1]][0] = j;// smoothing[j][0];
				else
					rsmoothing[smoothing[j][1]][1] = j;
			}
			boolean done[] = new boolean[4 * pd.length];
			java.util.Arrays.fill(done, false);
			int ncycles = 0;
			int pairings[] = new int[nfixed];
			for (int j = 0; j < rsmoothing.length && rsmoothing[j][0] != -1; j++) {
				if (done[j])
					continue;
				int dst = j;
				do {
					// IF THINGS ARE BROKEN, HERE IS A LIKELY CULPRIT
					int a;
					if (dst < nfixed)
						a = 0;
					else {
						int b0, b1;
						if (smoothing[rsmoothing[dst][0]][0] == dst)
							b0 = 1;
						else
							b0 = 0;
						if (smoothing[rsmoothing[dst][1]][0] == dst)
							b1 = 1;
						else
							b1 = 0;
						if (done[smoothing[rsmoothing[dst][0]][b0]])
							if (done[smoothing[rsmoothing[dst][1]][b1]])
								// go back to the start if we can
								if (smoothing[rsmoothing[dst][0]][b0] == j)
									a = 0;
								else
									a = 1;
							else
								a = 1;
						else
							a = 0;

						// I hope this works like it should
						crossing2cycles[i][rsmoothing[dst][1] / 2][rsmoothing[dst][1] % 2] = j;
					}
					crossing2cycles[i][rsmoothing[dst][0] / 2][rsmoothing[dst][0] % 2] = j;
					done[dst] = true;
					if (smoothing[rsmoothing[dst][a]][0] == dst)
						dst = smoothing[rsmoothing[dst][a]][1];
					else
						dst = smoothing[rsmoothing[dst][a]][0];
				} while (dst >= nfixed && dst != j);
				if (dst == j) {
					ncycles++;
				} else {
					pairings[j] = dst;
					pairings[dst] = j;
				}
				done[dst] = true;
			}

			int remap[] = new int[rsmoothing.length];
			java.util.Arrays.fill(remap, -1);
			for (int j = 0, k = 0; j < pd.length; j++)
				for (int l = 0; l < 2; l++)
					if (crossing2cycles[i][j][l] < nfixed)
						crossing2cycles[i][j][l] = -1
								- crossing2cycles[i][j][l];
					else if (remap[crossing2cycles[i][j][l]] != -1)
						crossing2cycles[i][j][l] = remap[crossing2cycles[i][j][l]];
					else {
						remap[crossing2cycles[i][j][l]] = k;
						crossing2cycles[i][j][l] = k++;
					}

			Cap c = new Cap(nfixed, ncycles);
			System.arraycopy(pairings, 0, c.pairings, 0, nfixed);
			c = Cap.capCache.cache(c);
			whichColumn[i] = num1;
			whichRow[i] = numsmoothings[num1];
			columns[num1].smoothings.set(numsmoothings[num1], c);
			for (int j = 0; j < pd.length; j++)
				if ((i & (1 << j)) == 0)
					if (xsigns[j] == 1)
						columns[num1].numbers
								.set(numsmoothings[num1], columns[num1].numbers
										.get(numsmoothings[num1]) + 1);
					else
						columns[num1].numbers
								.set(numsmoothings[num1], columns[num1].numbers
										.get(numsmoothings[num1]) - 2);
				else if (xsigns[j] == 1)
					columns[num1].numbers.set(numsmoothings[num1],
							columns[num1].numbers.get(numsmoothings[num1]) + 2);
				else
					columns[num1].numbers.set(numsmoothings[num1],
							columns[num1].numbers.get(numsmoothings[num1]) - 1);
			numsmoothings[num1]++;
			smoothings[i] = c;

			// fill in the cobordisms
			if (i != 0) { // fill in the edges which lead to i
				for (int j = 0; j < pd.length; j++)
					if ((i & (1 << j)) != 0) {
						int k = i ^ (1 << j);
						CannedCobordismImpl cc = new CannedCobordismImpl(
								smoothings[k], c);
						// now, join the components on either side
						// of each smoothed crossing
						// and join them together at crossing j
						java.util.Arrays.fill(cc.connectedComponent, 0,
								cc.connectedComponent.length, (byte) (-1));
						for (int l = 0; l < pd.length; l++)
							if (l != j) {
								for (int m = 0; m < 2; m++) {
									int x = crossing2cycles[i][l][m];
									if (x < 0)
										x = cc.component[-1 - x];
									else
										x += cc.offbot;
									// this may be unnecessary
									byte cci;
									int y = crossing2cycles[k][l][m];
									if (y < 0)
										y = cc.component[-1 - y];
									else
										y += cc.offtop;
									if (cc.connectedComponent[y] != -1)
										cci = cc.connectedComponent[y];
									else if (cc.connectedComponent[x] != -1)
										cci = cc.connectedComponent[x];
									else
										cci = cc.ncc++;
									// IMPORTANT!!!!!
									// make sure the last component in
									// crossing2cycles works in a consistent
									// manner!!!
									cc.connectedComponent[y] = cci;
									cc.connectedComponent[x] = cci;
									// this might not be enough
								}
							} else { // l == j
								// join both sides at top and bottom
								int num[] = new int[4];
								num[0] = crossing2cycles[i][l][0];
								num[1] = crossing2cycles[i][l][1];
								num[2] = crossing2cycles[k][l][0];
								num[3] = crossing2cycles[k][l][1];
								for (int x = 0; x < 4; x++)
									if (num[x] >= 0)
										if (x < 2)
											num[x] += cc.offbot;
										else
											num[x] += cc.offtop;
									else
										num[x] = cc.component[-1 - num[x]];
								byte cci = -1;
								for (int x = 0; x < 4; x++)
									if (cc.connectedComponent[num[x]] != -1) {
										cci = cc.connectedComponent[num[x]];
										break;
									}
								if (cci == -1)
									cci = cc.ncc++;
								for (int x = 0; x < 4; x++)
									if (cc.connectedComponent[num[x]] != cci) {
										int y = cc.connectedComponent[num[x]];
										if (y != -1) {
											for (int z = 0; z < cc.nbc; z++)
												if (cc.connectedComponent[z] == y)
													cc.connectedComponent[z] = cci;
										}
										cc.connectedComponent[num[x]] = cci;
									}
							}
						// relabel cc's connectedComponents in ascending order
						cc.ncc = 0;
						for (int l = 0; l < cc.nbc; l++)
							if (cc.connectedComponent[l] > cc.ncc) { // swap
								byte x = cc.connectedComponent[l];
								for (int m = l; m < cc.nbc; m++)
									if (cc.connectedComponent[m] == x)
										cc.connectedComponent[m] = cc.ncc;
									else if (cc.connectedComponent[m] == cc.ncc)
										cc.connectedComponent[m] = x;
								cc.ncc++;
							} else if (cc.connectedComponent[l] == cc.ncc)
								cc.ncc++;
						cc.dots = cc.genus = CannedCobordismImpl.zeros[cc.ncc];
						int num = 1;
						for (int l = j + 1; l < pd.length; l++) {
							if ((i & (1 << l)) != 0) {
								num = -num;
							}
						}

						LCCC<R> lc = new LCCCMap<R>(
								CannedCobordismImpl.cobordismCache.cache(cc),
								ring.createInstance(num));

						matrices.get(num1 - 1).putEntry(whichRow[i],
								whichRow[k], lc);
					}
			}
		}

		for (CobMatrix<R> matrix : matrices) {
			matrix.unshare();
		}
	}

	public boolean check(boolean reduce) { // checks that d^2 = 0
		assert getMatrix(0).check();
		for (int i = 1; i < matrices.size(); i++) {
			assert getMatrix(i).check();
			CobMatrix<R> cm = getMatrix(i).compose(getMatrix(i - 1));
			if (!cm.isZero()) {
				if (reduce) {
					cm.reduce();
					if (!cm.isZero()) {
						// System.out.println(cm);
						assert false;
						return false;
					}
				} else {
					assert false;
					return false;
				}
			}
		}
		return true;
	}

	private void createMatrixList() {
		if (inMemory) {
			matrices = new ArrayList<CobMatrix<R>>(ncolumns - 1);
		} else {
//			matrices = new CachingList<CobMatrix<R>>(
//					new DiskBackedList<CobMatrix<R>>(), 3);
			matrices = new CachingList<CobMatrix<R>>(
						new SoftReferenceCachingList<CobMatrix<R>>(
								new DiskBackedList2<CobMatrix<R>>()),
								3);
		}
	}

	private void writeObject(ObjectOutputStream s) throws IOException {
		// as of version 2 we *don't* call defaultWriteObject, so other classes
		// can do partial deserializations.
		// c.f. CheckKomplex
		s.writeInt(2); // Serialization version
		s.writeInt(matrices.size());
		s.writeInt(startnum);
		for (int i = 0; i <= matrices.size(); ++i) {
			s.writeObject(columns[i]);
		}
		int i = 0;
		if (matrices instanceof SerializingList) {
			assert !inMemory;
			s.writeBoolean(true);
			for (File file : ((SerializingList<CobMatrix<R>>) (matrices))
					.getSerializedForms()) {
				debug("Writing height " + (++i) + "/" + matrices.size());
				s.writeLong(file.length());
				s.writeInt(Integer.parseInt(file.getName()));
				IOUtils.copy(new FileInputStream(file), s);
			}
		} else {
			assert inMemory;
			s.writeBoolean(false);
			for (CobMatrix<R> m : matrices) {
				debug("Writing height " + (++i) + "/" + matrices.size());
				s.writeObject(m);
				invokeGC();
			}
		}
	}

	@SuppressWarnings("unused")
	private void writeObjectV1(ObjectOutputStream s) throws IOException {
		s.defaultWriteObject();
		s.writeInt(1); // Serialization version
		s.writeInt(matrices.size());
		int i = 0;
		if (matrices instanceof SerializingList) {
			s.writeBoolean(true);
			for (File file : ((SerializingList<CobMatrix<R>>) (matrices))
					.getSerializedForms()) {
				debug("Writing height " + (++i) + "/" + matrices.size());
				s.writeLong(file.length());
				s.writeInt(Integer.parseInt(file.getName()));
				IOUtils.copy(new FileInputStream(file), s);
			}
		} else {
			s.writeBoolean(false);
			for (CobMatrix<R> m : matrices) {
				debug("Writing height " + (++i) + "/" + matrices.size());
				s.writeObject(m);
				invokeGC();
			}
		}
	}

	public static transient boolean CHECK_DURING_DESERIALIZATION = false;

	@SuppressWarnings("unchecked")
	private void readObject(ObjectInputStream s) throws IOException,
			ClassNotFoundException {
		if (LOAD_SERIALIZATION_VERSION == 1) {
			s.defaultReadObject();
		}
		int serializationVersion = s.readInt();
		if (serializationVersion == 1) {
			int size = s.readInt();
			createMatrixList();
			if (s.readBoolean()) {
				for (int i = 0; i < size; ++i) {
					debug("Reading height " + (i + 1) + "/" + size);
					long fileLength = s.readLong();
					int hash = s.readInt();
					InputStream lsis = new LimitedSizeInputStream(s, fileLength);
					if (matrices instanceof SerializingList) {
						matrices.add(null);
						((SerializingList<CobMatrix<R>>) matrices)
								.setSerializedForm(i, hash, lsis);
					} else {
						ObjectInputStream p = new ObjectInputStream(lsis);
						matrices.add((CobMatrix<R>) (p.readObject()));
						invokeGC();
					}
				}
			} else {
				for (int i = 0; i < size; ++i) {
					debug("Reading height " + (i + 1) + "/" + size);
					matrices.add((CobMatrix<R>) (s.readObject()));
					invokeGC();
				}
			}
		} else if (serializationVersion == 2) {
			int size = s.readInt();
			ncolumns = size + 1;
			startnum = s.readInt();
			columns = new SmoothingColumn[ncolumns];
			for (int i = 0; i < ncolumns; ++i) {
				columns[i] = (SmoothingColumn) s.readObject();
			}
			inMemory = !s.readBoolean();
			createMatrixList();
			if (!inMemory) {
				for (int i = 0; i < size; ++i) {
					debug("Reading height " + (i + 1) + "/" + size);
					long fileLength = s.readLong();
					int hash = s.readInt();
					InputStream lsis = new LimitedSizeInputStream(s, fileLength);
					if (matrices instanceof SerializingList) {
						matrices.add(null);
						((SerializingList<CobMatrix<R>>) matrices)
								.setSerializedForm(i, hash, lsis);
					} else {
						ObjectInputStream p = new ObjectInputStream(lsis);
						matrices.add((CobMatrix<R>) (p.readObject()));
						invokeGC();
					}
				}
			} else {
				CobMatrix<R> currentMatrix = null, lastMatrix = null;
				for (int i = 0; i < size; ++i) {
					info("Reading height " + (i + 1) + "/" + size);
					lastMatrix = currentMatrix;
					currentMatrix = (CobMatrix<R>) (s.readObject());
					if (CHECK_DURING_DESERIALIZATION && lastMatrix != null) {
						debug("Calculating composition of last two matrices.");
						CobMatrix<R> composition = currentMatrix
								.compose(lastMatrix);
						if (!composition.isZero()) {
							debug("Composition is not immediately zero");
							composition = composition.reduce();
							if (!composition.isZero()) {
								debug("Composition doesn't simplify to zero either!");
								throw new AssertionError();
							} else {
								debug(" ... but simplifies to zero.");
							}
						}
						matrices.set(i - 1, null);
					}
					matrices.add(currentMatrix);
					invokeGC();
				}
			}
		} else {
			log.warn("Serialization version looks wrong...");
			assert false;
		}
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/LCCC/ListMap.java <==
package org.katlas.JavaKh.LCCC;

import java.util.AbstractSet;
import java.util.Collection;
import java.util.Iterator;
import java.util.LinkedList;
import java.util.List;
import java.util.Map;
import java.util.Set;

public class ListMap<K, V> implements Map<K, V> {

	private List<K> keys;
	private List<V> values;

	public ListMap() {
    this.keys = newList();
    this.values = newList();
  }

  protected <R> List<R> newList() {
		return new LinkedList<R>();
	}

	public void clear() {
		keys.clear();
		values.clear();
	}

	public boolean containsKey(Object key) {
		return keys.contains(key);
	}

	public boolean containsValue(Object value) {
		return values.contains(value);
	}

	public Set<java.util.Map.Entry<K, V>> entrySet() {
		assert false; // this sucks, hope it never gets called

		return new AbstractSet<Entry<K, V>>() {

			@Override
			public Iterator<java.util.Map.Entry<K, V>> iterator() {
				return new Iterator<Entry<K, V>>() {
					int index = 0;

					public boolean hasNext() {
						return index < keys.size();
					}

					public java.util.Map.Entry<K, V> next() {
						return new java.util.Map.Entry<K, V>() {

							public K getKey() {
								return keys.get(index);
							}

							public V getValue() {
								return values.get(index);
							}

							public V setValue(V value) {
								return values.set(index, value);
							}

						};
					}

					public void remove() {
						throw new UnsupportedOperationException();
					}
				};
			}

			@Override
			public int size() {
				return keys.size();
			}

		};
	}

	public V get(Object key) {
		int index = keys.indexOf(key);
		if (index == -1) {
			return null;
		} else {
			return values.get(index);
		}
	}

	public boolean isEmpty() {
		return keys.isEmpty();
	}

	public Set<K> keySet() {
		return new AbstractSet<K>() {

			@Override
			public Iterator<K> iterator() {
				return keys.iterator();
			}

			@Override
			public int size() {
				return keys.size();
			}

		};
	}

	public V put(K key, V value) {
		int index = keys.indexOf(key);
		if (index == -1) {
			keys.add(key);
			values.add(value);
			return null;
		} else {
			V result = values.get(index);
			values.set(index, value);
			return result;
		}
	}

	public void putAll(Map<? extends K, ? extends V> m) {
		for (Map.Entry<? extends K, ? extends V> entry : m.entrySet()) {
			put(entry.getKey(), entry.getValue());
		}
	}

	public V remove(Object key) {
		int index = keys.indexOf(key);
		if (index == -1) {
			return null;
		} else {
			keys.remove(index);
			return values.remove(index);
		}
	}

	public int size() {
		return keys.size();
	}

	public Collection<V> values() {
		return values;
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/LCCC/SizeRarelyMoreThanOneMap.java <==
package org.katlas.JavaKh.LCCC;

import java.util.Collection;
import java.util.Collections;
import java.util.Comparator;
import java.util.Map;
import java.util.Set;
import java.util.SortedMap;
import java.util.TreeMap;

public class SizeRarelyMoreThanOneMap<K, V> implements SortedMap<K, V> {

  private SortedMap<K, V> map;
  private K               firstKey;
  private V               firstValue;

  protected SortedMap<K, V> newMap() {
    return new TreeMap<K, V>();
  }

  public void clear() {
    map = null;
    firstKey = null;
    firstValue = null;
  }

  public boolean containsKey(Object key) {
    return (firstKey != null && firstKey.equals(key)) || (map != null && map.containsKey(key));
  }

  public boolean containsValue(Object value) {
    return (firstValue != null && firstValue.equals(value)) || (map != null && map.containsValue(value));
  }

  public V get(Object key) {
    if (firstKey != null && firstKey.equals(key)) {
      return firstValue;
    } else if (map != null) {
      return map.get(key);
    } else {
      return null;
    }
  }

  public boolean isEmpty() {
    return firstKey == null && (map == null || map.isEmpty());
  }

  public V put(K key, V value) {
    if (value == null) {
      return remove(key);
    }

    if (firstKey == null) {
      if (map == null) {
        firstKey = key;
        firstValue = value;
        return null;
      } else {
        return map.put(key, value);
      }
      // unreachable
    } else {
      if (firstKey.equals(key)) {
        V result = firstValue;
        firstValue = value;
        return result;
      } else {
        // move to the map
        assert map == null;
        map = newMap();
        map.put(firstKey, firstValue);
        firstKey = null;
        firstValue = null;
        return map.put(key, value);
      }
      // unreachable
    }
  }

  public void putAll(Map<? extends K, ? extends V> otherMap) {
    if (otherMap.size() > 1) {
      // switch to the map
      if (map == null) {
        map = newMap();
        if (firstKey != null) {
          map.put(firstKey, firstValue);
          firstKey = null;
          firstValue = null;
        }
      }
      map.putAll(otherMap);
      return;
    } else {
      for (Map.Entry<? extends K, ? extends V> entry : otherMap.entrySet()) {
        put(entry.getKey(), entry.getValue());
      }
      return;
    }
  }

  public V remove(Object key) {
    if (firstKey != null && firstKey.equals(key)) {
      firstKey = null;
      V result = firstValue;
      firstValue = null;
      return result;
    } else if (map != null) {
      V result = map.remove(key);
      if (map.isEmpty()) {
        map = null;
      } else {
        if (map.size() == 1) {
          for (Map.Entry<K, V> entry : map.entrySet()) {
            firstKey = entry.getKey();
            firstValue = entry.getValue();
          }
          map = null;
        }
      }
      return result;
    } else {
      return null;
    }
  }

  public int size() {
    return (firstKey == null ? (map == null ? 0 : map.size()) : 1);
  }

  public Set<K> keySet() {
    if (firstKey == null) {
      if (map == null) {
        return Collections.emptySet();
      } else {
        return map.keySet();
      }
    } else {
      assert map == null;
      return Collections.singleton(firstKey);
    }
  }

  public Set<Map.Entry<K, V>> entrySet() {
    assert false; // this code sucks, hope that it never actually runs.

    if (firstKey == null) {
      if (map == null) {
        return Collections.emptySet();
      } else {
        return map.entrySet();
      }
    } else {
      assert map == null;
      Entry<K, V> entry = new Map.Entry<K, V>() {

        public K getKey() {
          return firstKey;
        }

        public V getValue() {
          return firstValue;
        }

        public V setValue(V value) {
          V result = firstValue;
          firstValue = value;
          return result;
        }

      };
      return Collections.singleton(entry);
    }
  }

  public Collection<V> values() {
    if (firstKey == null) {
      if (map == null) {
        return Collections.emptySet();
      } else {
        return map.values();
      }
    } else {
      assert map == null;
      return Collections.singleton(firstValue);
    }
  }

  public Comparator<? super K> comparator() {
    return null;
  }

  public K firstKey() {
    return (firstKey == null) ? ((map == null) ? null : map.firstKey()) : firstKey;
  }

  @SuppressWarnings("unchecked")
  public SortedMap<K, V> headMap(K key) {
    if (map == null) {
      if (firstKey == null) {
        return emptySortedMap();
      } else {
        if (key instanceof Comparable) {
          if (((Comparable) key).compareTo(firstKey) <= 0) {
            return emptySortedMap();
          } else {
            return this;
          }
        } else {
          throw new ClassCastException();
        }
      }
    } else {
      return map.headMap(key);
    }
  }

  public K lastKey() {
    if (map == null) {
      return firstKey;
    } else {
      return map.lastKey();
    }
  }

  @SuppressWarnings("unchecked")
  public SortedMap<K, V> subMap(K key1, K key2) {
    if (map == null) {
      if (firstKey == null) {
        return emptySortedMap();
      } else {
        if (key1 instanceof Comparable && key2 instanceof Comparable) {
          if (((Comparable) key1).compareTo(firstKey) > 0 || ((Comparable) key2).compareTo(firstKey) <= 0) {
            return emptySortedMap();
          } else {
            return this;
          }
        } else {
          throw new ClassCastException();
        }
      }
    } else {
      return map.subMap(key1, key2);
    }
   }

  @SuppressWarnings("unchecked")
  public SortedMap<K, V> tailMap(K key) {
    if (map == null) {
      if (firstKey == null) {
        return emptySortedMap();
      } else {
        if (key instanceof Comparable) {
          if (((Comparable) key).compareTo(firstKey) > 0) {
            return emptySortedMap();
          } else {
            return this;
          }
        } else {
          throw new ClassCastException();
        }
      }
    } else {
      return map.tailMap(key);
    }
  }

  @SuppressWarnings("unchecked")
  private static SortedMap EMPTY_SORTED_MAP;
  
  @SuppressWarnings("unchecked")
  private static <K, V> SortedMap<K, V> emptySortedMap() {
    if(EMPTY_SORTED_MAP == null) {
      EMPTY_SORTED_MAP = new TreeMap();
    }
    return (SortedMap<K, V>)EMPTY_SORTED_MAP;
  }
  
}


==> JavaKh-v2/src/org/katlas/JavaKh/LCCC2.java <==
package org.katlas.JavaKh;

import java.util.AbstractSet;
import java.util.ArrayList;
import java.util.Iterator;
import java.util.List;
import java.util.Set;

import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.rings.Rings;
import org.katlas.JavaKh.interfaces.CannedCobordism;
import org.katlas.JavaKh.interfaces.LCCC;

public class LCCC2<R extends Ring<R>> implements LCCC<R> {

	final CannedCobordism term;
	final R coefficient;
	final LCCC2<R> next;

	private LCCC2(CannedCobordism term, R coefficient, LCCC2<R> next) {
		assert term != null;
		assert !coefficient.isZero();
		this.term = term;
		this.coefficient = coefficient;
		this.next = next;
	}

	public LCCC2(CannedCobordism term, R coefficient) {
		this(term, coefficient, null);
	}

	public LCCC2<R> compose(int start, CannedCobordism cc, int cstart, int nc,
			boolean reverse) {
		CannedCobordism composition = term.compose(start, cc, cstart, nc);

		if (reverse) {
				composition = cc.compose(cstart, term, start, nc);
		} else {
				composition = term.compose(start, cc, cstart, nc);
		}
		
		return new LCCC2<R>(composition, coefficient, next == null ? null : next.compose(start, cc,
				cstart, nc, reverse));
	}

//	public LCCC2<R> add(CannedCobordism cc, int r) {
//		Rings<R> ring = Rings.current();
//		return add(cc, ring.createInstance(r));
//	}

	public LCCC2<R> add(CannedCobordism cc, R r) {
		if (term.equals(cc)) {
			R sum = coefficient.add(r);
			if(sum.isZero()) {
				return next;
			} else {
				return new LCCC2<R>(term, sum, next);
			}
		} else {
			return new LCCC2<R>(term, coefficient, next == null ? null : next.add(cc, r));
		}
	}

	public R firstCoefficient() {
		return coefficient;
	}

	public CannedCobordism firstTerm() {
		return term;
	}

	public R getCoefficient(CannedCobordism cc) {
		if (term.equals(cc)) {
			return coefficient;
		} else {
			if (next == null) {
				Rings<R> ring = Rings.current();
				return ring.ZERO;
			} else {
				return next.getCoefficient(cc);
			}
		}
	}

	public int numberOfTerms() {
		if (next == null) {
			return 1;
		} else {
			return 1 + next.numberOfTerms();
		}
	}

	public Set<CannedCobordism> terms() {
		final LCCC2<R> this$ = this;
		return new AbstractSet<CannedCobordism>() {

			@Override
			public Iterator<CannedCobordism> iterator() {
				return new Iterator<CannedCobordism>() {
					LCCC2<R> pointer = this$;

					public boolean hasNext() {
						return pointer != null;
					}

					public CannedCobordism next() {
						CannedCobordism result = pointer.term;
						pointer = pointer.next;
						return result;
					}

					public void remove() {
						throw new UnsupportedOperationException();
					}
				};
			}

			@Override
			public int size() {
				return numberOfTerms();
			}

		};
	}

	public LCCC2<R> add(LCCC<R> m) {
		LCCC2<R> result = this;
		for (CannedCobordism cc : m.terms()) {
			result = result.add(cc, m.getCoefficient(cc));
		}
		return result;
	}

	public boolean isZero() {
		return coefficient.isZero() && (next == null || next.isZero());
	}

//	public LCCC<R> multiply(int r) {
//		Rings<R> ring = Rings.current();
//		return multiply(ring.createInstance(r));
//	}

	public LCCC2<R> multiply(R r) {
		if(r.isZero()) return null;
		return new LCCC2<R>(term, coefficient.multiply(r), next == null ? null
				: next.multiply(r));
	}

	public LCCC2<R> compose(LCCC<R> m) {
		LCCC2<R> result = null;
		for (CannedCobordism cc : m.terms()) {
			CannedCobordism composition = term.compose(cc);
			R r = coefficient.multiply(m.getCoefficient(cc));
			if (result == null) {
				result = new LCCC2<R>(composition, r);
			} else {
				result = result.add(composition, r);
			}
		}
		if (next != null) {
			result = result.add(next.compose(m));
		}
		return result;
	}

	public Cap source() {
		return term.source();
	}

	public Cap target() {
		return term.target();
	}

	public LCCC2<R> reduce() {

		if (JavaKh.using_h)
			return reduceWithH();

		// if (alreadyReduced) {
		// return this;
		// }

		LCCC2<R> ret = null;

		if (!(term instanceof CannedCobordismImpl)) {
			throw new UnsupportedOperationException();
		}
		CannedCobordismImpl cc = (CannedCobordismImpl) term;

		R num = coefficient;

		cc.reverseMaps();
		byte dots[] = new byte[cc.nbc];
		byte genus[] = CannedCobordismImpl.zeros[cc.nbc];
		int moreWork[] = new int[cc.ncc];
		int nmoreWork = 0;
		boolean kill = false;
		for (int i = 0; i < cc.ncc; i++)
			if (cc.genus[i] + cc.dots[i] > 1) {
				kill = true;
			} else if (cc.boundaryComponents[i].length == 0) {
				if (cc.genus[i] == 1)
					num = num.multiply(2);
				else if (cc.dots[i] == 0)
					kill = true;
			} else if (cc.boundaryComponents[i].length == 1) {
				dots[cc.boundaryComponents[i][0]] = (byte) (cc.dots[i] + cc.genus[i]);
				if (cc.genus[i] == 1)
					num = num.multiply(2);
			} else {
				// neck cutting relation
				if (cc.genus[i] + cc.dots[i] == 1) { // only one choice
					if (cc.genus[i] == 1) {
						// there is a 2 from the torus
						num = num.multiply(2);
					}
					// use dots to cancel out the other factors
					for (int j = 0; j < cc.boundaryComponents[i].length; j++)
						dots[cc.boundaryComponents[i][j]] = 1;
				} else {
					// cc.bC[i].length choices
					// use dots to cancel out all the factors, except
					// one which is cancelled by the torus
					// do these last
					moreWork[nmoreWork++] = i;
				}
			}
		if (!kill) {
			byte neckCutting[][] = new byte[1][];
			neckCutting[0] = dots;
			for (int i = 0; i < nmoreWork; i++) {
				int concomp = moreWork[i];
				int nbc = cc.boundaryComponents[concomp].length;
				byte newarr[][] = new byte[neckCutting.length * nbc][cc.nbc];
				for (int j = 0; j < neckCutting.length; j++) {
					System.arraycopy(neckCutting[j], 0, newarr[j * nbc], 0,
							cc.nbc);
					for (int k = 0; k < nbc; k++)
						newarr[j * nbc][cc.boundaryComponents[concomp][k]] = 1;
					for (int k = 1; k < nbc; k++)
						System.arraycopy(newarr[j * nbc], 0,
								newarr[j * nbc + k], 0, cc.nbc);
					for (int k = 0; k < nbc; k++)
						newarr[j * nbc + k][cc.boundaryComponents[concomp][k]] = 0;
				}
				neckCutting = newarr;
			}
			byte connectedComponent[] = CannedCobordismImpl.counting[cc.nbc];
			for (int i = 0; i < neckCutting.length; i++) {
				CannedCobordismImpl newcc = new CannedCobordismImpl(term
						.source(), term.target());
				// IMPORTANT!!! in order for them to safely share arrays
				// CannedCobordisms must be treated as immutable
				newcc.connectedComponent = connectedComponent;
				newcc.ncc = newcc.nbc;
				newcc.genus = genus;
				newcc.dots = neckCutting[i];
				ret = (ret == null) ? new LCCC2<R>(CannedCobordismImpl.cobordismCache.cache(newcc), num) : ret.add(CannedCobordismImpl.cobordismCache.cache(newcc),
						num);
			}
		}

		if (next != null) {
			ret = (ret == null) ? next.reduce() : ret.add(next.reduce());
		}

		return ret;
	}

	public LCCC2<R> reduceWithH() {
		// if (alreadyReduced) {
		// return this;
		// }

		Rings<R> ring = Rings.current();

		LCCC2<R> ret = null;

		if (!(term instanceof CannedCobordismImpl)) {
			throw new UnsupportedOperationException();
		}
		CannedCobordismImpl cc = (CannedCobordismImpl) term;

		R num = coefficient;
		cc.reverseMaps();
		byte dots[] = new byte[cc.nbc];
		int hpow = cc.hpower;
		int moreWork[] = new int[cc.ncc];
		int nmoreWork = 0;
		boolean kill = false;
		for (int i = 0; i < cc.ncc; i++)
			if (cc.boundaryComponents[i].length == 0) {
				if (cc.dots[i] > 0)
					hpow += cc.dots[i] + cc.genus[i] - 1;
				else if (cc.genus[i] % 2 == 0)
					kill = true;
				else {
					num = num.multiply(2);
					hpow += cc.genus[i] - 1;
				}
			} else if (cc.boundaryComponents[i].length == 1) {
				if (cc.dots[i] > 0) {
					hpow += cc.dots[i] + cc.genus[i] - 1;
					dots[cc.boundaryComponents[i][0]] = 1;
				} else if (cc.genus[i] % 2 == 0)
					hpow += cc.genus[i];
				else
					moreWork[nmoreWork++] = i;
			} else {
				if (cc.dots[i] > 0) {
					// the dot and the -h terms cancel since dot == h
					for (int j = 0; j < cc.boundaryComponents[i].length; j++)
						dots[cc.boundaryComponents[i][j]] = 1;
					hpow += cc.dots[i] + cc.genus[i] - 1;
				} else
					moreWork[nmoreWork++] = i;
			}
		if (!kill) {
			byte nCdots[][] = new byte[1][];
			int nChpow[] = new int[1];
			List<R> nCnum = new ArrayList<R>(1);
			nCnum.add(num);
			nCdots[0] = dots;
			nChpow[0] = hpow;
			for (int i = 0; i < nmoreWork; i++) {
				int concomp = moreWork[i];
				int nbc = cc.boundaryComponents[concomp].length;
				assert cc.dots[concomp] == 0;
				byte newdots[][] = new byte[nCdots.length << nbc][cc.nbc];
				int newhpow[] = new int[nChpow.length << nbc];
				List<R> newnum = new ArrayList<R>(nCnum.size() << nbc);
				for (int s = 0; s < nCnum.size() << nbc; ++s) {
					newnum.add(ring.ZERO);
				}
				assert newnum.size() == nCnum.size() << nbc;
				for (int j = 0; j < nCdots.length; j++) {
					for (int k = 0; k < (1 << nbc); k++) {
						int idx = (j << nbc) + k;
						System.arraycopy(nCdots[j], 0, newdots[idx], 0, cc.nbc);
						newhpow[idx] = nChpow[j];
						newnum.set(idx, nCnum.get(j));
						int nzeros = 0;
						for (int l = 0; l < nbc; l++)
							if ((k & (1 << l)) == 0) {
								newdots[idx][cc.boundaryComponents[concomp][l]] = 0;
								nzeros++;
							} else
								newdots[idx][cc.boundaryComponents[concomp][l]] = 1;
						R nmul = ring.ZERO;
						int hmod = 0;
						boolean hset = false;
						for (int l = 0; l < (1 << nzeros); l++) {
							int ndots = 0;
							for (int m = 0; m < nzeros; m++)
								if ((l & (1 << m)) == 0)
									ndots++;
							if (ndots > 0) {
								if (hset) {
									if (hmod != nzeros + cc.genus[concomp] - 1)
										throw new AssertionError();
								} else {
									hmod = nzeros + cc.genus[concomp] - 1;
									hset = true;
								}
								int n = 1;
								for (int o = 0; o < nzeros - ndots; o++)
									n = -n;
								nmul = nmul.add(ring.createInstance(n));
							} else if (cc.genus[concomp] % 2 == 0)
								continue; // coefficient of zero
							else {
								if (hset) {
									if (hmod != nzeros + cc.genus[concomp] - 1)
										throw new AssertionError();
								} else {
									hmod = nzeros + cc.genus[concomp] - 1;
									hset = true;
								}
								int n = 2;
								for (int o = 0; o < nzeros; o++)
									n = -n;
								nmul = nmul.add(ring.createInstance(n));
							}
						}
						newhpow[idx] += hmod;
						newnum.set(idx, newnum.get(idx).multiply(nmul));
					}
				}
				nCdots = newdots;
				nChpow = newhpow;
				nCnum = newnum;
			}
			for (int i = 0; i < nCdots.length; i++) {
				CannedCobordismImpl newcc = new CannedCobordismImpl(term
						.source(), term.target());
				newcc.connectedComponent = CannedCobordismImpl.counting[newcc.nbc];
				newcc.ncc = newcc.nbc;
				newcc.genus = CannedCobordismImpl.zeros[cc.nbc];
				newcc.dots = nCdots[i];
				newcc.hpower = nChpow[i];
				ret = (ret == null ? new LCCC2<R>(CannedCobordismImpl.cobordismCache.cache(newcc), nCnum.get(i)) : ret
						.add(CannedCobordismImpl.cobordismCache.cache(newcc), nCnum.get(i)));
			}
		}

		if (next != null) {
			ret = (ret == null) ? next.reduce() : ret.add(next.reduce());
		}

		return ret;
	}

	public LCCC<R> finalizeH() {
return null;
		
		//		
//		assert source.n == 2 && source.ncycles == 0 && target.n == 2
//				&& target.ncycles == 0;
//		LCCC<R> ret = new LCCCMap<R>(source, target);
//		CannedCobordismImpl cc = CannedCobordismImpl.isomorphism(source);
//		boolean hset = false;
//		for (CannedCobordism iocc : coefficients.keySet()) {
//			if (!(iocc instanceof CannedCobordismImpl)) {
//				throw new UnsupportedOperationException();
//			}
//			CannedCobordismImpl occ = (CannedCobordismImpl) iocc;
//
//			if (!coefficients.get(occ).isZero()) {
//				if (!hset)
//					cc.hpower = occ.hpower + occ.dots[0] + occ.genus[0];
//				else if (cc.hpower != occ.hpower + occ.dots[0] + occ.genus[0])
//					throw new AssertionError();
//				ret = ret.add(cc, coefficients.get(occ));
//			}
//		}
//		return ret.compact();
	}

	public String toString() {
		StringBuilder sb = new StringBuilder();
		Iterator<CannedCobordism> i = terms().iterator();
		if(i.hasNext()) {
			CannedCobordism term = i.next();
			sb.append(getCoefficient(term));
			sb.append(" * ");
			sb.append(term);
		}
		while(i.hasNext()) {
			CannedCobordism term = i.next();
			sb.append(" + ");
			sb.append(getCoefficient(term));
			sb.append(" * ");
			sb.append(term);
		}
		return sb.toString();
	}

	public LCCC<R> compact() {
		if(numberOfTerms() == 0) return null;
		else return this;
	}
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/LCCCMap.java <==
package org.katlas.JavaKh;

import java.io.IOException;
import java.io.ObjectInputStream;
import java.io.ObjectOutputStream;
import java.io.Serializable;
import java.util.ArrayList;
import java.util.HashMap;
import java.util.List;
import java.util.Map;

import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;
import org.katlas.JavaKh.LCCC.SizeRarelyMoreThanOneMap;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.implementations.LinearComboMap;
import org.katlas.JavaKh.algebra.rings.Rings;
import org.katlas.JavaKh.interfaces.CannedCobordism;
import org.katlas.JavaKh.interfaces.LCCC;

public class LCCCMap<R extends Ring<R>> extends LinearComboMap<R, Cap, CannedCobordism, LCCC<R>> implements LCCC<R>,
    Serializable {
  private static final long serialVersionUID = 8539035436108747574L;
	private static final Log log = LogFactory.getLog(LCCCMap.class);

  transient boolean         alreadyReduced   = false;

  public LCCCMap() {
    super();
  }

  public LCCCMap(Map<CannedCobordism, R> terms) {
    super();
    coefficients.putAll(terms);
  }

  public LCCCMap(CannedCobordism cc, R r) {
    super(cc, r);
  }

  @Override
  protected Map<CannedCobordism, R> newMap() {
    /* 
     * Performance data from ms3, at rev ~476. (with -G, intense garbage collection)
     * 
     * T(8,7)
     * 
     * SizeRarelyMoreThanOneMap
     * INFO - Peak memory usage: 950,488,128
     * INFO - Elapsed time: 3,764,186
    
     * TreeMap
     * INFO - Peak memory usage: 1,007,876,128
     * INFO - Elapsed time: 3,646,449
     * 
     * 
     * T(7,6)
     * 
     * 	SizeRarelyMoreThanOneMap
     * 		INFO - Peak memory usage: 153,852,960
     * 		INFO - Elapsed time: 402,758
     * 
     * 	  	(without -G):
     * 		INFO - Peak memory usage: 742,332,616
     * 		INFO - Elapsed time: 18,581
     * 
     *    (and after byte array caching...)
     *    INFO - Peak memory usage: 174,748,960
     *    INFO - Elapsed time: 379,354
     *    
     *      (without -G):
     *    INFO - Peak memory usage: 772,997,560
     *    INFO - Elapsed time: 23,532
     *    
     *    (and after the real optimisation!)    
     *    INFO - Peak memory usage: 14,489,352
     *    INFO - Elapsed time: 277,047
     *
     *      
     * 	TreeMap
     * 		INFO - Peak memory usage: 131,218,096
     * 		INFO - Elapsed time: 403,006
     * 
     *    (and after the real optimisation!) The custom implementation wins!
     *    INFO - Peak memory usage: 15,995,800
     *    INFO - Elapsed time: 296,166
     *    
     */
    //    return new TreeMap<CannedCobordism, R>();
    //    return new ListMap<CannedCobordism, R>();
    return new SizeRarelyMoreThanOneMap<CannedCobordism, R>();
  }

  @SuppressWarnings("unchecked")
  public boolean equals(Object o) {
    if (o == null && numberOfTerms() == 0)
      return true;
    if (!(o instanceof LCCC))
      return false;
    LCCC<R> other = (LCCC<R>) o;
    if (other.numberOfTerms() != numberOfTerms())
      return false;
    for (CannedCobordism term : terms()) {
      if (!getCoefficient(term).equals(other.getCoefficient(term)))
        return false;
    }
    return true;
  }

  public LCCC<R> compose(int start, CannedCobordism cc, int cstart, int nc, boolean reverse) {

    if (numberOfTerms() == 0) {
      assert false;
      return null;
    }

    LCCC<R> ret = null;

    CannedCobordism composition;

    if (reverse) {
      for (CannedCobordism occ : coefficients.keySet()) {
        composition = cc.compose(cstart, occ, start, nc);
        if (ret == null) {
          ret = new LCCCMap<R>();
        }
        ret = ret.add(composition, coefficients.get(occ));
      }
    } else {
      for (CannedCobordism occ : coefficients.keySet()) {
        composition = occ.compose(start, cc, cstart, nc);
        if (ret == null) {
          ret = new LCCCMap<R>();
        }
        ret = ret.add(composition, coefficients.get(occ));
      }
    }

    return ret == null ? null : ret.compact();
  }

  @Override
  public LCCC<R> add(CannedCobordism m, int num) {
    alreadyReduced = false;
    return super.add(m, num);
  }

  @Override
  public LCCC<R> add(CannedCobordism cc, R num) {
    alreadyReduced = false;
    return super.add(cc, num);
  }

  @Override
  public LCCC<R> add(LCCC<R> other) {
    alreadyReduced = false;
    return super.add(other);
  }

  @Override
  public LCCC<R> compose(LCCC<R> other) {
    alreadyReduced = false;
    return super.compose(other);
  }

  public LCCC<R> reduce() {

    if (JavaKh.using_h)
      return reduceWithH();
    if (numberOfTerms() == 0)
      return compact();

    if (alreadyReduced) {
      return this;
    }

    LCCC<R> ret = new LCCCMap<R>();
    for (CannedCobordism icc : coefficients.keySet()) {

      if (!(icc instanceof CannedCobordismImpl)) {
        throw new UnsupportedOperationException();
      }
      CannedCobordismImpl cc = (CannedCobordismImpl) icc;

      R num = coefficients.get(cc);
      cc.reverseMaps();
      byte dots[] = new byte[cc.nbc];
      byte genus[] = CannedCobordismImpl.zeros[cc.nbc];
      int moreWork[] = new int[cc.ncc];
      int nmoreWork = 0;
      boolean kill = false;
      for (int i = 0; i < cc.ncc; i++)
        if (cc.genus[i] + cc.dots[i] > 1) {
          kill = true;
        } else if (cc.boundaryComponents[i].length == 0) {
          if (cc.genus[i] == 1)
            num = num.multiply(2);
          else if (cc.dots[i] == 0)
            kill = true;
        } else if (cc.boundaryComponents[i].length == 1) {
          dots[cc.boundaryComponents[i][0]] = (byte) (cc.dots[i] + cc.genus[i]);
          if (cc.genus[i] == 1)
            num = num.multiply(2);
        } else {
          // neck cutting relation
          if (cc.genus[i] + cc.dots[i] == 1) { // only one choice
            if (cc.genus[i] == 1) {
              // there is a 2 from the torus
              num = num.multiply(2);
            }
            // use dots to cancel out the other factors
            for (int j = 0; j < cc.boundaryComponents[i].length; j++)
              dots[cc.boundaryComponents[i][j]] = 1;
          } else {
            // cc.bC[i].length choices
            // use dots to cancel out all the factors, except
            // one which is cancelled by the torus
            // do these last
            moreWork[nmoreWork++] = i;
          }
        }
      if (kill)
        continue;
      byte neckCutting[][] = new byte[1][];
      neckCutting[0] = dots;
      for (int i = 0; i < nmoreWork; i++) {
        int concomp = moreWork[i];
        int nbc = cc.boundaryComponents[concomp].length;
        byte newarr[][] = new byte[neckCutting.length * nbc][cc.nbc];
        for (int j = 0; j < neckCutting.length; j++) {
          System.arraycopy(neckCutting[j], 0, newarr[j * nbc], 0, cc.nbc);
          for (int k = 0; k < nbc; k++)
            newarr[j * nbc][cc.boundaryComponents[concomp][k]] = 1;
          for (int k = 1; k < nbc; k++)
            System.arraycopy(newarr[j * nbc], 0, newarr[j * nbc + k], 0, cc.nbc);
          for (int k = 0; k < nbc; k++)
            newarr[j * nbc + k][cc.boundaryComponents[concomp][k]] = 0;
        }
        neckCutting = newarr;
      }
      byte connectedComponent[] = CannedCobordismImpl.counting[cc.nbc];
      for (int i = 0; i < neckCutting.length; i++) {
        CannedCobordismImpl newcc = new CannedCobordismImpl(source(), target());
        // IMPORTANT!!! in order for them to safely share arrays
        // CannedCobordisms must be treated as immutable
        newcc.connectedComponent = connectedComponent;
        newcc.ncc = newcc.nbc;
        newcc.genus = genus;
        newcc.dots = neckCutting[i];
        ret = ret.add(CannedCobordismImpl.cobordismCache.cache(newcc), num);
      }
    }

    ret = ret == null ? null : ret.compact();
    if (ret instanceof LCCCMap) {
      ((LCCCMap<R>) ret).alreadyReduced = true;
    }
    //		else if (ret instanceof SingleTermLCCC) {
    //			((SingleTermLCCC<R>) ret).alreadyReduced = true;
    //		}
    return ret;
  }

  public LCCC<R> reduceWithH() {
    if (numberOfTerms() == 0)
      return compact();

    if (alreadyReduced) {
      return this;
    }

    Rings<R> ring = Rings.current();

    LCCC<R> ret = new LCCCMap<R>();
    for (CannedCobordism icc : terms()) {

      if (!(icc instanceof CannedCobordismImpl)) {
        throw new UnsupportedOperationException();
      }
      CannedCobordismImpl cc = (CannedCobordismImpl) icc;

      R num = coefficients.get(cc);
      cc.reverseMaps();
      byte dots[] = new byte[cc.nbc];
      int hpow = cc.hpower;
      int moreWork[] = new int[cc.ncc];
      int nmoreWork = 0;
      boolean kill = false;
      for (int i = 0; i < cc.ncc; i++)
        if (cc.boundaryComponents[i].length == 0) {
          if (cc.dots[i] > 0)
            hpow += cc.dots[i] + cc.genus[i] - 1;
          else if (cc.genus[i] % 2 == 0)
            kill = true;
          else {
            num = num.multiply(2);
            hpow += cc.genus[i] - 1;
          }
        } else if (cc.boundaryComponents[i].length == 1) {
          if (cc.dots[i] > 0) {
            hpow += cc.dots[i] + cc.genus[i] - 1;
            dots[cc.boundaryComponents[i][0]] = 1;
          } else if (cc.genus[i] % 2 == 0)
            hpow += cc.genus[i];
          else
            moreWork[nmoreWork++] = i;
        } else {
          if (cc.dots[i] > 0) {
            // the dot and the -h terms cancel since dot == h
            for (int j = 0; j < cc.boundaryComponents[i].length; j++)
              dots[cc.boundaryComponents[i][j]] = 1;
            hpow += cc.dots[i] + cc.genus[i] - 1;
          } else
            moreWork[nmoreWork++] = i;
        }
      if (kill)
        continue;
      byte nCdots[][] = new byte[1][];
      int nChpow[] = new int[1];
      List<R> nCnum = new ArrayList<R>(1);
      nCnum.add(num);
      nCdots[0] = dots;
      nChpow[0] = hpow;
      for (int i = 0; i < nmoreWork; i++) {
        int concomp = moreWork[i];
        int nbc = cc.boundaryComponents[concomp].length;
        assert cc.dots[concomp] == 0;
        byte newdots[][] = new byte[nCdots.length << nbc][cc.nbc];
        int newhpow[] = new int[nChpow.length << nbc];
        List<R> newnum = new ArrayList<R>(nCnum.size() << nbc);
        for (int s = 0; s < nCnum.size() << nbc; ++s) {
          newnum.add(ring.ZERO);
        }
        assert newnum.size() == nCnum.size() << nbc;
        for (int j = 0; j < nCdots.length; j++) {
          for (int k = 0; k < (1 << nbc); k++) {
            int idx = (j << nbc) + k;
            System.arraycopy(nCdots[j], 0, newdots[idx], 0, cc.nbc);
            newhpow[idx] = nChpow[j];
            newnum.set(idx, nCnum.get(j));
            int nzeros = 0;
            for (int l = 0; l < nbc; l++)
              if ((k & (1 << l)) == 0) {
                newdots[idx][cc.boundaryComponents[concomp][l]] = 0;
                nzeros++;
              } else
                newdots[idx][cc.boundaryComponents[concomp][l]] = 1;
            R nmul = ring.ZERO;
            int hmod = 0;
            boolean hset = false;
            for (int l = 0; l < (1 << nzeros); l++) {
              int ndots = 0;
              for (int m = 0; m < nzeros; m++)
                if ((l & (1 << m)) == 0)
                  ndots++;
              if (ndots > 0) {
                if (hset) {
                  if (hmod != nzeros + cc.genus[concomp] - 1)
                    throw new AssertionError();
                } else {
                  hmod = nzeros + cc.genus[concomp] - 1;
                  hset = true;
                }
                int n = 1;
                for (int o = 0; o < nzeros - ndots; o++)
                  n = -n;
                nmul = nmul.add(ring.createInstance(n));
              } else if (cc.genus[concomp] % 2 == 0)
                continue; // coefficient of zero
              else {
                if (hset) {
                  if (hmod != nzeros + cc.genus[concomp] - 1)
                    throw new AssertionError();
                } else {
                  hmod = nzeros + cc.genus[concomp] - 1;
                  hset = true;
                }
                int n = 2;
                for (int o = 0; o < nzeros; o++)
                  n = -n;
                nmul = nmul.add(ring.createInstance(n));
              }
            }
            newhpow[idx] += hmod;
            newnum.set(idx, newnum.get(idx).multiply(nmul));
          }
        }
        nCdots = newdots;
        nChpow = newhpow;
        nCnum = newnum;
      }
      for (int i = 0; i < nCdots.length; i++) {
        CannedCobordismImpl newcc = new CannedCobordismImpl(source(), target());
        newcc.connectedComponent = CannedCobordismImpl.counting[newcc.nbc];
        newcc.ncc = newcc.nbc;
        newcc.genus = CannedCobordismImpl.zeros[cc.nbc];
        newcc.dots = nCdots[i];
        newcc.hpower = nChpow[i];
        ret = ret.add(CannedCobordismImpl.cobordismCache.cache(newcc), nCnum.get(i));
      }
    }

    ret = ret.compact();
    if (ret instanceof LCCCMap) {
      ((LCCCMap<R>) ret).alreadyReduced = true;
    }
    //		else if (ret instanceof SingleTermLCCC) {
    //			((SingleTermLCCC<R>) ret).alreadyReduced = true;
    //		}
    return ret;
  }

  public LCCC<R> finalizeH() {
    if (numberOfTerms() == 0)
      return null;
    assert source().n == 2 && source().ncycles == 0 && target().n == 2 && target().ncycles == 0;
    LCCC<R> ret = new LCCCMap<R>();
    CannedCobordismImpl cc = (CannedCobordismImpl) CannedCobordismImpl.isomorphism(source());
    boolean hset = false;
    for (CannedCobordism iocc : coefficients.keySet()) {
      if (!(iocc instanceof CannedCobordismImpl)) {
        throw new UnsupportedOperationException();
      }
      CannedCobordismImpl occ = (CannedCobordismImpl) iocc;

      if (!coefficients.get(occ).isZero()) {
        if (!hset)
          cc.hpower = occ.hpower + occ.dots[0] + occ.genus[0];
        else if (cc.hpower != occ.hpower + occ.dots[0] + occ.genus[0])
          throw new AssertionError();
        ret = ret.add(cc, coefficients.get(occ));
      }
    }
    return ret.compact();
  }

  @Override
  public LCCC<R> flexibleZeroLinearCombo() {
    return new LCCCMap<R>();
  }

  @Override
  public LCCC<R> fixedZeroLinearCombo() {
    return new ZeroLCCC<R>();
  }

  @Override
  public LCCC<R> singleTermLinearCombo(CannedCobordism mor, R r) {
    /*
     * WARNING
     * SingleTermLCCC is somehow horribly broken. Don't use it.
     * You've been warned.
     */
    //		return new SingleTermLCCC<R>(mor, r);
    LCCCMap<R> result = new LCCCMap<R>(mor, r);
    return result;
  }

  public LCCC<R> compact() {
    if (numberOfTerms() == 0)
      return fixedZeroLinearCombo();
    else
      return this;
  }

	@SuppressWarnings("unchecked")
	private void readObject(ObjectInputStream s) throws IOException,
	ClassNotFoundException {
		int serializationVersion = s.readInt();
		if (serializationVersion == 1) {
			int numberOfTerms = s.readInt();
			if (numberOfTerms > 0) {
				Map<CannedCobordism, R> terms = new HashMap<CannedCobordism, R>(
						numberOfTerms);
				for (int k = 0; k < numberOfTerms; ++k) {
					R coefficient = (R) s.readObject();
					CannedCobordism cc = (CannedCobordism) s
							.readObject();
					terms.put(cc, coefficient);
				}
				coefficients = terms;
			}
		} else {
			log.warn("Serialization version looks wrong...");
			assert false;
		}
	}
  
  private void writeObject(ObjectOutputStream s) throws IOException {
    s.writeInt(1); // serialization version
    s.writeInt(numberOfTerms());
    for(CannedCobordism cc : terms()) {
    	s.writeObject(getCoefficient(cc));
    	s.writeObject(cc);
    }
  }
}


==> JavaKh-v2/src/org/katlas/JavaKh/SmoothingColumn.java <==
package org.katlas.JavaKh;
import java.io.Serializable;
import java.util.ArrayList;
import java.util.List;

public class SmoothingColumn implements Serializable {
    /**
	 * 
	 */
	private static final long serialVersionUID = -4287954448286736780L;
	int n;
    List<Cap> smoothings;
    List<Integer> numbers;

    public SmoothingColumn(int n) {
	this.n = n;
	smoothings = new ArrayList<Cap>(n);
	numbers = new ArrayList<Integer>(n);
	for(int i = 0; i < n ; ++i) {
		smoothings.add(null);
		numbers.add(0);
	}
    }

    public SmoothingColumn(SmoothingColumn s) {
    	// make a copy
    	this.n = s.n;
    	this.smoothings = new ArrayList<Cap>(s.smoothings);
    	this.numbers = new ArrayList<Integer>(s.numbers);
	}

	public boolean nonNull() {
    	for(Cap cap : smoothings) {
    		if(cap == null) return false;
    	}
    	return true;
    }
    
    public boolean equals(Object o) {
	if (!(o instanceof SmoothingColumn))
	    return false;
	SmoothingColumn sc = (SmoothingColumn) o;
	if (n != sc.n)
	    return false;
	if(!smoothings.equals(sc.smoothings))
	    return false;
	if (!numbers.equals(sc.numbers))
	    return false;
	return true;
    }

    public String toString() {
    	StringBuilder sb = new StringBuilder();
    	if(n > 0) {
    		sb.append("q^(" + numbers.get(0) + ")*" + smoothings.get(0).toString());
    	}
    	for(int i = 1; i < n; ++i) {
        	sb.append(" + q^(" + numbers.get(i) + ")*" + smoothings.get(i).toString());    		
    	}
    	return sb.toString();
    }
    
    public void printNumbers() {
	for (int i = 0; i < n; i++)
	    System.out.print(" " + numbers.get(i));
	System.out.println();
    }
}


==> JavaKh-v2/src/org/katlas/JavaKh/ZeroLCCC.java <==
package org.katlas.JavaKh;

import java.io.Serializable;

import org.katlas.JavaKh.Cap;
import org.katlas.JavaKh.LCCCMap;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.implementations.ZeroLinearCombo;
import org.katlas.JavaKh.interfaces.CannedCobordism;
import org.katlas.JavaKh.interfaces.LCCC;

public class ZeroLCCC<R extends Ring<R>> extends
		ZeroLinearCombo<R, Cap, CannedCobordism, LCCC<R>> implements
		LCCC<R>, Serializable {

	/**
	 * 
	 */
	private static final long serialVersionUID = -985131448758667387L;

	ZeroLCCC() {
	}

	public LCCC<R> finalizeH() {
		return this;
	}

	public LCCC<R> reduce() {
		return this;
	}

	public LCCC<R> reduceWithH() {
		return this;
	}
	
	public LCCC<R> compose(int start, CannedCobordism cc, int cstart, int nc,
			boolean reverse) {
		assert false;
		throw new UnsupportedOperationException();
//		return new ZeroLCCC<R>(source().compose(start, cc.source(),
//				cstart, nc), target().compose(start, cc.target(), cstart, nc));
	}

	@Override
	public LCCC<R> fixedZeroLinearCombo() {
		return new ZeroLCCC<R>();
	}

	@Override
	public LCCC<R> flexibleZeroLinearCombo() {
		return new LCCCMap<R>();
	}

	@Override
	public LCCC<R> singleTermLinearCombo(CannedCobordism mor, R r) {
		/*
		 * WARNING
		 * SingleTermLCCC is somehow horribly broken. Don't use it.
		 * You've been warned.
		 */

//		return new SingleTermLCCC<R>(mor, r);
		LCCCMap<R> result = new LCCCMap<R>(mor, r);
		return result;
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/DirectSum.java <==
package org.katlas.JavaKh.algebra;

import java.util.List;

public interface DirectSum<T> extends List<T> {

}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/LinearCombo.java <==
package org.katlas.JavaKh.algebra;

import java.util.Set;


public interface LinearCombo<R extends Ring<R>, O, Mor extends Morphism<O, Mor>, LinearMor extends LinearMorphism<R, O, LinearMor>> extends LinearMorphism<R, O, LinearMor> {
	// ooof, generics get confusing. See the interface LCCC for an example of how to use this.
	
	public abstract int numberOfTerms();
	
	public abstract R firstCoefficient();
	public abstract Mor firstTerm();

	public abstract Set<Mor> terms();
	public abstract R getCoefficient(Mor term);
	
//	public abstract LinearMor add(Mor m, int num);
	public abstract LinearMor add(Mor m, R r);
	
//	public abstract LinearMor singleTermLinearCombo(Mor mor, R r);
//	public abstract LinearMor flexibleZeroLinearCombo(O source, O target);
//	public abstract LinearMor fixedZeroLinearCombo(O source, O target);
//
	LinearMor compact();
}

==> JavaKh-v2/src/org/katlas/JavaKh/algebra/LinearMorphism.java <==
package org.katlas.JavaKh.algebra;

public interface LinearMorphism<R extends Ring<R>, Obj, Mor extends LinearMorphism<R, Obj, Mor>> extends Morphism<Obj, Mor> {

	Mor add(Mor m);
//	Mor multiply(int r);
	Mor multiply(R r);
	boolean isZero();
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/Matrix.java <==
package org.katlas.JavaKh.algebra;

import java.util.List;


public interface Matrix<R extends Ring<R>, Obj, Mor extends LinearMorphism<R, Obj, Mor>>
	extends LinearMorphism<R, DirectSum<Obj>, Matrix<R, Obj, Mor>>,
			Iterable<MatrixEntry<Mor>>
{

	public int numberOfRows();
	public int numberOfColumns();
	
	public Mor getEntry(int row, int column);
	public void putEntry(int row, int column, Mor t);
	public void addEntry(int row, int column, Mor t);
	
	public Matrix<R, Obj, Mor> extractRow(int row);
	public Matrix<R, Obj, Mor> extractColumn(int column);

	public Matrix<R, Obj, Mor> extractRows(List<Integer> rows);
	public Matrix<R, Obj, Mor> extractColumns(List<Integer> columns);
	
//	public void insertAfterRow(int row, Matrix<R, Obj, Mor> extraRows);
//	public void insertAfterColumn(int column, Matrix<R, Obj, Mor> extraColumns);
	
	public Matrix<R, Obj, Mor> compose(Matrix<R, Obj, Mor> matrix);
	
	public Iterable<? extends MatrixEntry<Mor>> matrixRowEntries(int row);
	public Iterable<? extends MatrixEntry<Mor>> matrixColumnEntries(int column);
	
}



==> JavaKh-v2/src/org/katlas/JavaKh/algebra/MatrixEntry.java <==
package org.katlas.JavaKh.algebra;

public interface MatrixEntry<T> {
	T getValue();
	void setValue(T value);
	int getRow();
	int getColumn();
}



==> JavaKh-v2/src/org/katlas/JavaKh/algebra/Morphism.java <==
package org.katlas.JavaKh.algebra;

public interface Morphism<Obj, Mor extends Morphism<Obj, Mor>> {

	Obj source();
	Obj target();
	Mor compose(Mor m);
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/Ring.java <==
package org.katlas.JavaKh.algebra;

public interface Ring<R extends Ring<R>> {

	R add(R r);
	R multiply(R r);
	R multiply(int r);

	boolean isInvertible();
	R inverse();
	
	boolean isZero();	
}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/implementations/AbstractLinearCombo.java <==
package org.katlas.JavaKh.algebra.implementations;

import java.util.Iterator;

import org.katlas.JavaKh.algebra.LinearCombo;
import org.katlas.JavaKh.algebra.LinearMorphism;
import org.katlas.JavaKh.algebra.Morphism;
import org.katlas.JavaKh.algebra.Ring;

public abstract class AbstractLinearCombo<R extends Ring<R>, O, Mor extends Morphism<O, Mor>, LinearMor extends LinearMorphism<R, O, LinearMor>> implements LinearCombo<R, O, Mor, LinearMor> {

//	protected final O source, target;
//	
//	public AbstractLinearCombo(O source, O target) {
//		this.source = source;
//		this.target = target;
//	}
	
	public R firstCoefficient() {
		return getCoefficient(firstTerm());
	}

	public Mor firstTerm() {
		return terms().iterator().next();
	}

	public boolean isZero() {
		return terms().isEmpty();
	}
	
	public int numberOfTerms() {
		return terms().size();
	}

	public String toString() {
		StringBuilder sb = new StringBuilder();
		Iterator<Mor> i = terms().iterator();
		if(i.hasNext()) {
			Mor term = i.next();
			sb.append(getCoefficient(term));
			sb.append(" * ");
			sb.append(term);
		}
		while(i.hasNext()) {
			Mor term = i.next();
			sb.append(" + ");
			sb.append(getCoefficient(term));
			sb.append(" * ");
			sb.append(term);
		}
		return sb.toString();
	}
	
//	@SuppressWarnings("unchecked")
//	public	LinearMor compact() {
////		return (LinearMor)this;
//		
//		if(numberOfTerms() == 0) {
//			return fixedZeroLinearCombo(source(), target());
//		} else if (numberOfTerms() == 1) {
//			return singleTermLinearCombo(firstTerm(), firstCoefficient());
//		} else {
//			return (LinearMor)this;
//		}	
//	}
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/implementations/AbstractMatrix.java <==
package org.katlas.JavaKh.algebra.implementations;

import org.katlas.JavaKh.algebra.LinearMorphism;
import org.katlas.JavaKh.algebra.Matrix;
import org.katlas.JavaKh.algebra.Ring;

public abstract class AbstractMatrix<R extends Ring<R>, Obj, Mor extends LinearMorphism<R, Obj, Mor>> implements Matrix<R, Obj, Mor> {

	public void addEntry(int row, int column, Mor t) {
		Mor existingEntry = getEntry(row, column);
		if(existingEntry == null) {
			putEntry(row, column, t);
		} else {
			putEntry(row, column, existingEntry.add(t));
		}
	}

//	public Matrix<R, Obj, Mor> extractColumns(List<Integer> columns) {
//		Matrix<R, Obj, Mor> result = null;
//		List<Integer> columnsExtracted = new ArrayList<Integer>();
//		for(int column : columns) {
//			int effectiveColumn = column;
//			for(int extractedColumn : columnsExtracted) {
//				if(extractedColumn < column) --effectiveColumn;
//			}
//			if(result == null) {
//				result = extractColumn(effectiveColumn);
//			} else {
//				result.insertAfterColumn(result.numberOfColumns(), extractColumn(effectiveColumn));
//			}
//			columnsExtracted.add(column);
//		}
//		return result;
//	}
//
//	public Matrix<R, Obj, Mor> extractRows(List<Integer> rows) {
//		Matrix<R, Obj, Mor> result = null;
//		List<Integer> rowsExtracted = new ArrayList<Integer>();
//		for(int row : rows) {
//			int effectiveRow = row;
//			for(int extractedRow : rowsExtracted) {
//				if(extractedRow < row) --effectiveRow;
//			}
//			if(result == null) {
//				result = extractRow(effectiveRow);
//			} else {
//				result.insertAfterRow(result.numberOfRows(), extractRow(effectiveRow));
//			}
//			rowsExtracted.add(row);
//		}
//		return result;
//	}

	
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/implementations/LinearComboMap.java <==
package org.katlas.JavaKh.algebra.implementations;

import java.util.Map;
import java.util.Set;
import java.util.TreeMap;

import org.katlas.JavaKh.algebra.LinearCombo;
import org.katlas.JavaKh.algebra.Morphism;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.rings.Rings;

public abstract class LinearComboMap<R extends Ring<R>, O, Mor extends Morphism<O, Mor>, LinearMor extends LinearCombo<R, O, Mor, LinearMor>>
		extends AbstractLinearCombo<R, O, Mor, LinearMor> implements
		LinearCombo<R, O, Mor, LinearMor> {

	public Map<Mor, R> coefficients;

	public LinearComboMap() {
		coefficients = newMap();
	}

	public LinearComboMap(Map<Mor, R> coefficients) {
		this.coefficients = newMap(coefficients);
	}

	public LinearComboMap(Mor mor, R r) {
		coefficients = newMap();
		coefficients.put(mor, r);
	}
	
	private Map<Mor, R> newMap(Map<Mor, R> map) {
		Map<Mor, R> newMap = newMap();
		newMap.putAll(map);
		return newMap;
	}
	
	protected Map<Mor, R> newMap() {
		return new TreeMap<Mor, R>();
	}
	
	public Mor firstTerm() {
		return coefficients.keySet().iterator().next();
	}

	public R firstCoefficient() {
		return coefficients.get(firstTerm());
	}

	public R getCoefficient(Mor term) {
		return coefficients.get(term);
	}

	public Set<Mor> terms() {
		return coefficients.keySet();
	}

	public int numberOfTerms() {
		return coefficients.size();
	}

	public LinearMor add(Mor m, int num) {
		Rings<R> ring = Rings.current();
		return add(m, ring.createInstance(num));
	}

	@SuppressWarnings("unchecked")
	public LinearMor add(Mor cc, R num) {
		if (coefficients.containsKey(cc)) {
			R newCoefficient = coefficients.get(cc).add(num);
			if (newCoefficient.isZero()) {
				coefficients.remove(cc);
				return compact();
			} else {
				coefficients.put(cc, newCoefficient);
				return (LinearMor) this;
			}
		} else {
			if (!num.isZero()) {
				coefficients.put(cc, num);
			}
			return (LinearMor) this;
		}
	}

	public LinearMor add(LinearMor other) {
		assert source().equals(other.source());
		assert target().equals(other.target());

//		LinearMor result = flexibleZeroLinearCombo(source(), target());
//		assert result instanceof LinearComboMap;
//		LinearComboMap<R, O, Mor, LinearMor> map = (LinearComboMap<R, O, Mor, LinearMor>) result;
//
//		map.coefficients.putAll(coefficients);
//
//		for (Mor cc : other.terms()) {
//			R num = other.getCoefficient(cc);
//			if (map.coefficients.containsKey(cc)) {
//				R newCoefficient = map.coefficients.get(cc).add(num);
//				if (newCoefficient.isZero()) {
//					map.coefficients.remove(cc);
//				} else {
//					coefficients.put(cc, newCoefficient);
//				}
//			} else {
//				if (!num.isZero()) {
//					map.coefficients.put(cc, num);
//				}
//			}
//		}
//		return result.compact();
		 if (other != null) {
		 for (Mor cc : other.terms()) {
		 /* this = */ add(cc, other.getCoefficient(cc));
		 }
		 }
		 return (LinearMor) this.compact();
	}

	@SuppressWarnings("unchecked")
	public LinearMor multiply(R num) {
		if (num.isZero()) {
			coefficients.clear();
			return null;
		} else {
			for (Mor cc : coefficients.keySet()) {
				coefficients.put(cc, coefficients.get(cc).multiply(num));
			}
			return (LinearMor) this;
		}
	}

	public LinearMor compose(LinearMor other) { // vertical composition
		if (other == null || isZero() || other.isZero()) {
			return null;
		}

		assert source().equals(other.target());
		LinearMor ret = flexibleZeroLinearCombo();

		for (Mor cc : terms()) {
			for (Mor occ : other.terms()) {
				ret = ret.add(cc.compose(occ), getCoefficient(cc).multiply(
						other.getCoefficient(occ)));
			}
		}

		return ret == null ? null : ret.compact();
	}

	public O source() {
		return firstTerm().source();
	}

	public O target() {
		return firstTerm().target();
	}

	abstract public LinearMor singleTermLinearCombo(Mor mor, R r);

	abstract public LinearMor fixedZeroLinearCombo();

	abstract public LinearMor flexibleZeroLinearCombo();

}
//
//class EmptySortedMap<K,V> implements SortedMap<K,V> {
//
//	@SuppressWarnings("unchecked")
//	private static final SortedMap INSTANCE = new EmptySortedMap();
//	
//	@SuppressWarnings("unchecked")
//	public static <K,V> SortedMap<K,V> instance() {
//		return INSTANCE;
//	}
//	
//	private EmptySortedMap() {
//		
//	}
//	
//	private Object readResolve() {
//		return instance();
//	}
//	
//	public Comparator<? super K> comparator() {
//		return null;
//	}
//
//	public Set<java.util.Map.Entry<K, V>> entrySet() {
//		return Collections.emptySet();
//	}
//
//	public K firstKey() {
//		throw new NoSuchElementException();
//	}
//
//	public SortedMap<K, V> headMap(K toKey) {
//		return instance();
//	}
//
//	public Set<K> keySet() {
//		return Collections.emptySet();
//	}
//
//	public K lastKey() {
//		throw new NoSuchElementException();
//	}
//
//	public SortedMap<K, V> subMap(K fromKey, K toKey) {
//		return instance();
//	}
//
//	public SortedMap<K, V> tailMap(K fromKey) {
//		return instance();
//	}
//
//	public Collection<V> values() {
//		return Collections.emptySet();
//	}
//
//	public void clear() {
//		return;
//	}
//
//	public boolean containsKey(Object key) {
//		return false;
//	}
//
//	public boolean containsValue(Object value) {
//		return false;
//	}
//
//	public V get(Object key) {
//		return null;
//	}
//
//	public boolean isEmpty() {
//		return true;
//	}
//
//	public V put(K key, V value) {
//		throw new UnsupportedOperationException();
//	}
//
//	public void putAll(Map<? extends K, ? extends V> m) {
//		if(!m.isEmpty()) throw new UnsupportedOperationException();
//	}
//
//	public V remove(Object key) {
//		return null;
//	}
//
//	public int size() {
//		return 0;
//	}
//	
//}

==> JavaKh-v2/src/org/katlas/JavaKh/algebra/implementations/SparseMatrix.java <==
//package org.katlas.JavaKh.algebra.implementations;
//
//import java.util.ArrayList;
//import java.util.Collections;
//import java.util.Iterator;
//import java.util.List;
//import java.util.Map;
//import java.util.TreeMap;
//
//import org.katlas.JavaKh.algebra.DirectSum;
//import org.katlas.JavaKh.algebra.LinearMorphism;
//import org.katlas.JavaKh.algebra.Matrix;
//import org.katlas.JavaKh.algebra.MatrixEntry;
//import org.katlas.JavaKh.algebra.Ring;
//
//import net.tqft.iterables.AbstractIterator;
//import net.tqft.iterables.ForgetfulIteratorBundle;
//
//public class SparseMatrix<R extends Ring<R>, Obj, Mor extends LinearMorphism<R, Obj, Mor>> extends
//		AbstractMatrix<R, Obj, Mor> implements Matrix<R, Obj, Mor> {
//
//	List<Label> rows, columns;
//	Map<Label, SparseMatrixEntry<Mor>> initialRowEntries, initialColumnEntries;
//
//	public SparseMatrix(int numberOfRows, int numberOfColumns) {
//		rows = fillLabels(numberOfRows);
//		columns = fillLabels(numberOfColumns);
//		initialRowEntries = new TreeMap<Label, SparseMatrixEntry<Mor>>();
//		initialColumnEntries = new TreeMap<Label, SparseMatrixEntry<Mor>>();
//	}
//	
//	public SparseMatrix(List<Label> rows, List<Label> columns) {
//		this.rows = rows;
//		this.columns = columns;
//		initialRowEntries = new TreeMap<Label, SparseMatrixEntry<Mor>>();
//		initialColumnEntries = new TreeMap<Label, SparseMatrixEntry<Mor>>();
//	}
//
//	public SparseMatrix(Matrix<R, Obj, Mor> matrix) {
//		rows = fillLabels(matrix.numberOfRows());
//		columns = fillLabels(matrix.numberOfColumns());
//		initialRowEntries = new TreeMap<Label, SparseMatrixEntry<Mor>>();
//		initialColumnEntries = new TreeMap<Label, SparseMatrixEntry<Mor>>();
//		
//		for(MatrixEntry<Mor> entry: matrix) {
//			putEntry(entry.getRow(), entry.getColumn(), entry.getValue());
//		}
//	}
//
//	private List<Label> fillLabels(int i) {
//		List<Label> result = new ArrayList<Label>();
//		for(int index = 0; index < i; ++index) {
//			result.add(new Label(index));
//		}		
//	
//		return result;
//	}	
//	
//	/*
//	 * During composition, we rely on the rows and columns actually being numbered sequentially.
//	 * The insert operations can break this, so they need to call reorderRows and reorderColumns.
//	 */
//	public Matrix<R, Obj, Mor> compose(Matrix<R, Obj, Mor> matrix) {
//		List<Label> resultRows = rows;
//		List<Label> resultColumns;
//		if(matrix instanceof SparseMatrix) {
//			resultColumns = ((SparseMatrix<R, Obj, Mor>)matrix).columns;
//		} else {
//			resultColumns = fillLabels(matrix.numberOfColumns());
//		}
//		Matrix<R, Obj, Mor> result = new SparseMatrix<R, Obj, Mor>(resultRows, resultColumns);
//		for(int row = 0; row < numberOfRows(); ++row) {
//			for(int column = 0; column < matrix.numberOfColumns(); ++column) {
//				Mor t = null;
//				Iterator<? extends MatrixEntry<Mor>> columnIterator = matrix.matrixColumnEntries(column).iterator();
//				if(!columnIterator.hasNext()) continue;
//				MatrixEntry<Mor> columnEntry = columnIterator.next();
//				for(SparseMatrixEntry<Mor> rowEntry : matrixRowEntries(row)) {
//					while(columnEntry.getRow() < rowEntry.getColumn()) {
//						if(columnIterator.hasNext()) {
//							columnEntry = columnIterator.next();
//						} else {
//							columnEntry = null;
//						}
//					}
//					if(columnEntry == null) break;
//					if(columnEntry.getRow() == rowEntry.getColumn()) {
//						// found something!
//						Mor product = rowEntry.value.compose(columnEntry.getValue());
//						if(t == null) {
//							t = product;
//						} else {
//							t = t.add(product);
//						}
//					}
//				}
//				if(t != null) {
//					result.putEntry(row, column, t);
//				}
//			}
//		}
//		
//		return result;
//	}
//
//	public Matrix<R, Obj, Mor> extractColumn(int columnIndex) {
//		if(columnIndex < 0 || columnIndex >= columns.size()) {
//			throw new ArrayIndexOutOfBoundsException();
//		}
//
//		Label column = columns.get(columnIndex);
//		
//		SparseMatrix<R, Obj, Mor> result = new SparseMatrix<R, Obj, Mor>(rows,
//				Collections.singletonList(column));
//		SparseMatrixEntry<Mor> columnEntry = initialColumnEntries.get(column);
//		columns.remove(column);
//
//		if (columnEntry != null) {
//			result.initialColumnEntries.put(column, columnEntry);
//			while (columnEntry != null) {
//				if (initialRowEntries.get(columnEntry.row) == columnEntry) {
//					initialRowEntries.put(columnEntry.row, columnEntry.right);
//				}
//				if (columnEntry.left != null) {
//					columnEntry.left.right = columnEntry.right;
//				}
//				if (columnEntry.right != null) {
//					columnEntry.right.left = columnEntry.left;
//				}
//				columnEntry.left = null;
//				columnEntry.right = null;
//				result.initialRowEntries.put(columnEntry.row, columnEntry);
//				columnEntry = columnEntry.down;
//			}
//		}
//
//		reindexColumns();
//		
//		return result;
//	}
//
//	public Matrix<R, Obj, Mor> extractRow(int rowIndex) {
//		if(rowIndex < 0 || rowIndex >= rows.size()) {
//			throw new ArrayIndexOutOfBoundsException();
//		}
//		
//		Label row = rows.get(rowIndex);
//	
//		SparseMatrix<R, Obj, Mor> result = new SparseMatrix<R, Obj, Mor>(columns,
//				Collections.singletonList(row));
//		SparseMatrixEntry<Mor> rowEntry = initialRowEntries.get(row);
//		rows.remove(row);
//
//		if (rowEntry != null) {
//			result.initialRowEntries.put(row, rowEntry);
//			while (rowEntry != null) {
//				if (initialColumnEntries.get(rowEntry.column) == rowEntry) {
//					initialColumnEntries.put(rowEntry.column, rowEntry.down);
//				}
//				if (rowEntry.up != null) {
//					rowEntry.up.down = rowEntry.down;
//				}
//				if (rowEntry.down != null) {
//					rowEntry.down.up = rowEntry.up;
//				}
//				rowEntry.up = null;
//				rowEntry.down = null;
//				result.initialColumnEntries.put(rowEntry.column, rowEntry);
//				rowEntry = rowEntry.right;
//			}
//		}
//
//		reindexRows();
//
//		return result;
//	}
//
//	private void reindexColumns() {
//		for(int i = 0; i < columns.size(); ++i) {
//			columns.get(i).index = i;
//		}
//	}
//
//	private void reindexRows() {
//		for(int i = 0; i < rows.size(); ++i) {
//			rows.get(i).index = i;
//		}
//	}
//	
//	public void insertAfterColumn(int column, Matrix<R, Obj, Mor> extraColumns_) {
//		if(!(extraColumns_ instanceof SparseMatrix)) {
//			insertAfterColumn(column, new SparseMatrix<R, Obj, Mor>(extraColumns_));
//		}
//		SparseMatrix<R, Obj, Mor> extraColumns = (SparseMatrix<R, Obj, Mor>)extraColumns_;
//		
//		for(Label row : rows) {
//			SparseMatrixEntry<Mor> first = extraColumns.initialRowEntries.get(row);
//			SparseMatrixEntry<Mor> last = first;
//			if(last == null) {
//				continue;
//			} else {
//				while(last.right != null) {
//					last = last.right;
//				}
//			}
//			
//			SparseMatrixEntry<Mor> stitch = initialRowEntries.get(row);
//			if(stitch == null) {
//				initialRowEntries.put(row, first);
//			} else {
//				while(stitch.right != null & stitch.getColumn() < column) {
//					stitch = stitch.right;	
//				}
//				last.right = stitch.right;
//				stitch.right.left = last;
//				
//				stitch.right = first;
//				first.left = stitch;
//			}
//		}
//	}
//
//	public void insertAfterRow(int row, Matrix<R, Obj, Mor> extraRows_) {
//		if(!(extraRows_ instanceof SparseMatrix)) {
//			insertAfterRow(row, new SparseMatrix<R, Obj, Mor>(extraRows_));
//		}
//		SparseMatrix<R, Obj, Mor> extraRows = (SparseMatrix<R, Obj, Mor>)extraRows_;
//
//		for(Label column : columns) {
//			SparseMatrixEntry<Mor> first = extraRows.initialColumnEntries.get(column);
//			SparseMatrixEntry<Mor> last = first;
//			if(last == null) {
//				continue;
//			} else {
//				while(last.down != null) {
//					last = last.down;
//				}
//			}
//			
//			SparseMatrixEntry<Mor> stitch = initialColumnEntries.get(column);
//			if(stitch == null) {
//				initialColumnEntries.put(column, first);
//			} else {
//				while(stitch.down != null & stitch.getColumn() < row) {
//					stitch = stitch.down;	
//				}
//				last.down = stitch.down;
//				stitch.down.up = last;
//				
//				stitch.down = first;
//				first.up = stitch;
//			}
//		}
//
//	}
//
//	public int numberOfColumns() {
//		return columns.size();
//	}
//
//	public int numberOfRows() {
//		return rows.size();
//	}
//
//	private void checkIndexes(int rowIndex, int columnIndex) {
//		if(rowIndex < 0 || rowIndex >= rows.size()) {
//			throw new ArrayIndexOutOfBoundsException();
//		}
//		if(columnIndex < 0 || columnIndex >= columns.size()) {
//			throw new ArrayIndexOutOfBoundsException();
//		}
//	}
//	
//	public void putEntry(int rowIndex, int columnIndex, Mor t) {
//		checkIndexes(rowIndex, columnIndex);
//		put(rows.get(rowIndex), columns.get(columnIndex), t, false);
//	}
//
//	public void addEntry(int rowIndex, int columnIndex, Mor t) {
//		checkIndexes(rowIndex, columnIndex);
//		put(rows.get(rowIndex), columns.get(columnIndex), t, true);
//	}
//
//	private void put(Label row, Label column, Mor t, boolean addition) {
//		SparseMatrixEntry<Mor> newMatrixEntry = new SparseMatrixEntry<Mor>(row, column);
//
//		boolean columnRequiresLinking = true;
//
//		{
//			SparseMatrixEntry<Mor> currentRowEntry = initialRowEntries.get(row);
//			if (currentRowEntry == null) {
//				// the whole row is empty
//				initialRowEntries.put(row, newMatrixEntry);
//				newMatrixEntry.value = t;
//			} else {
//				while (currentRowEntry.right != null
//						&& currentRowEntry.column.index < column.index) {
//					currentRowEntry = currentRowEntry.right;
//				}
//				if (currentRowEntry.column.index == column.index) {
//					// the matrix entry already exists
//					columnRequiresLinking = false;
//					if (addition) {
//						currentRowEntry.value.add(t);
//					} else {
//						currentRowEntry.value = t;
//					}
//				} else {
//					// the matrix entry doesn't exist; we need to link it in
//					// both the row and the column
//					newMatrixEntry.value = t;
//					newMatrixEntry.left = currentRowEntry;
//					newMatrixEntry.right = currentRowEntry.right;
//					if (currentRowEntry.right != null) {
//						currentRowEntry.right.left = newMatrixEntry;
//					}
//					currentRowEntry.right = newMatrixEntry;
//				}
//			}
//		}
//		if (columnRequiresLinking) {
//			SparseMatrixEntry<Mor> currentColumnEntry = initialColumnEntries
//					.get(column);
//			if (currentColumnEntry == null) {
//				initialColumnEntries.put(column, newMatrixEntry);
//			} else {
//				while (currentColumnEntry.down != null
//						&& currentColumnEntry.row.index < row.index) {
//					currentColumnEntry = currentColumnEntry.down;
//				}
//				if (currentColumnEntry.row.index == row.index) {
//					throw new AssertionError(
//							"Failed to find the matrix entry in a row, but it later turned up in a column!");
//				} else {
//					newMatrixEntry.up = currentColumnEntry;
//					newMatrixEntry.down = currentColumnEntry.down;
//					if (currentColumnEntry.down != null) {
//						currentColumnEntry.down.up = newMatrixEntry;
//					}
//					currentColumnEntry.down = newMatrixEntry;
//				}
//			}
//		}
//
//	}
//
//	// WARNING: adds in place.
//	public Matrix<R, Obj, Mor> add(Matrix<R, Obj, Mor> m) {
//		// this is a pretty crappy implementation!
//		for(MatrixEntry<Mor> entry : m) {
//			addEntry(entry.getRow(), entry.getColumn(), entry.getValue());
//		}
//		return this;
//	}
//
//	// WARNING: multiplies in place.
//	public Matrix<R, Obj, Mor> multiply(R r) {
//		for(Label row : rows) {
//			SparseMatrixEntry<Mor> entry = initialRowEntries.get(row);
//			while(entry != null) {
//				entry.value = entry.value.multiply(r);
//				entry = entry.right;
//			}
//		}
//		return this;
//	}
//
//
//	public Iterator<MatrixEntry<Mor>> iterator() {
//		return new ForgetfulIteratorBundle<Label, MatrixEntry<Mor>, SparseMatrixEntry<Mor>>(rows.iterator()) {
//			@Override
//			protected Iterator<SparseMatrixEntry<Mor>> buildNewFibreIterator(
//					Label row) {
//				return matrixRowEntries(row.index).iterator();
//			}
//		};
//	}
//	
////	public Iterable<MatrixEntry<Mor>> matrixEntries() {
////		return new ForgetfulIterableBundle<Label, MatrixEntry<Mor>, SparseMatrixEntry<Mor>>(rows) {
////			@Override
////			protected Iterable<SparseMatrixEntry<Mor>> buildNewFibreIterable(
////					Label row) {
////				return matrixRowEntries(row.index);
////			}
////		};
////	}
//
//	public Iterable<SparseMatrixEntry<Mor>> matrixColumnEntries(final int column) {
//		return new Iterable<SparseMatrixEntry<Mor>>() {
//			public Iterator<SparseMatrixEntry<Mor>> iterator() {
//				return new AbstractIterator<SparseMatrixEntry<Mor>>() {
//					SparseMatrixEntry<Mor> entry = initialColumnEntries.get(columns.get(column));
//					public boolean hasNext() {
//						return entry != null;
//					}
//					protected SparseMatrixEntry<Mor> returnNext() {
//						SparseMatrixEntry<Mor> result = entry;
//						entry = entry.down;
//						return result;
//					}		
//				};
//			}
//		};
//	}
//
//	public Iterable<SparseMatrixEntry<Mor>> matrixRowEntries(final int row) {
//		return new Iterable<SparseMatrixEntry<Mor>>() {
//			public Iterator<SparseMatrixEntry<Mor>> iterator() {
//				return new AbstractIterator<SparseMatrixEntry<Mor>>() {
//					SparseMatrixEntry<Mor> entry = initialRowEntries.get(rows.get(row));
//					public boolean hasNext() {
//						return entry != null;
//					}
//					protected SparseMatrixEntry<Mor> returnNext() {
//						SparseMatrixEntry<Mor> result = entry;
//						entry = entry.right;
//						return result;
//					}		
//				};
//			}
//		};
//	}
//
//
//	class SparseMatrixEntry<T> implements MatrixEntry<T> {
//		SparseMatrixEntry(Label row, Label column) {
//			this.row = row;
//			this.column = column;
//		}
//		
//		T value;
//		Label row, column;
//		SparseMatrixEntry<T> up, down, left, right;
//		
//		public int getColumn() {
//			return column.index;
//		}
//		public int getRow() {
//			return row.index;
//		}
//		public T getValue() {
//			return value;
//		}
//		public void setValue(T value) {
//			this.value = value;
//		}
//	}
//
//
//	class Label implements Comparable<Label> {
//		int index;
//		Label(int index) {
//			this.index = index;
//		}
//		public int compareTo(Label l) {
//			return index - l.index;
//		}
//	}
//
//
//	public Mor getEntry(int row, int column) {
//		// TODO
//		throw new UnsupportedOperationException();
//	}
//
//	public DirectSum<Obj> source() {
//		// TODO Auto-generated method stub
//		return null;
//	}
//
//	public DirectSum<Obj> target() {
//		// TODO Auto-generated method stub
//		return null;
//	}
//
//
//}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/implementations/ZeroLinearCombo.java <==
package org.katlas.JavaKh.algebra.implementations;

import java.util.Collections;
import java.util.Set;

import org.katlas.JavaKh.algebra.LinearCombo;
import org.katlas.JavaKh.algebra.Morphism;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.implementations.AbstractLinearCombo;
import org.katlas.JavaKh.algebra.rings.Rings;

public abstract class ZeroLinearCombo<R extends Ring<R>, O, Mor extends Morphism<O, Mor>, LinearMor extends LinearCombo<R, O, Mor, LinearMor>>
extends	AbstractLinearCombo<R, O, Mor, LinearMor>
implements LinearCombo<R, O, Mor, LinearMor> {
	
	protected ZeroLinearCombo() {
	}

	public R firstCoefficient() {
		return null;
	}

	public Mor firstTerm() {
		return null;
	}

	public int numberOfTerms() {
		return 0;
	}

	public boolean isZero() {
		return true;
	}
	
	public LinearMor add(LinearMor m) {
		return m;
	}

	@SuppressWarnings("unchecked")
	public LinearMor multiply(int r) {
		return (LinearMor)this;
	}

	@SuppressWarnings("unchecked")
	public LinearMor multiply(R r) {
		return (LinearMor)this;
	}

	public LinearMor compose(LinearMor m) {
		return fixedZeroLinearCombo();
	}

	public O source() {
		return null;
	}

	public O target() {
		return null;
	}

	public LinearMor add(Mor mor, int r) {
		Rings<R> ring = Rings.current();
		return add(mor, ring.createInstance(r));
	}

	public LinearMor add(Mor mor, R r) {
		return singleTermLinearCombo(mor, r);
	}

	public R getCoefficient(Mor term) {
		Rings<R> ring = Rings.current();
		return ring.ZERO;
	}

	public Set<Mor> terms() {
		return Collections.emptySet();
	}
	
	public abstract LinearMor singleTermLinearCombo(Mor mor, R r);
	public abstract LinearMor fixedZeroLinearCombo();
	public abstract LinearMor flexibleZeroLinearCombo();

	@SuppressWarnings("unchecked")
	public LinearMor compact() {
		return (LinearMor)this;
	}

}

==> JavaKh-v2/src/org/katlas/JavaKh/algebra/rings/Int.java <==
package org.katlas.JavaKh.algebra.rings;
import java.math.BigInteger;

import org.katlas.JavaKh.algebra.Ring;

public class Int implements Ring<Int> {
	private static final BigInteger MINUSONE = BigInteger.valueOf(-1);
	
    final private BigInteger n;

    public BigInteger getN() {
		return n;
	}

	public Int(int i) {
	n = BigInteger.valueOf(i);
    }

    public Int(BigInteger i) {
	n = i;
    }

    public boolean equals(Object o) {
	if (!(o instanceof Int))
	    return false;
	Int i = (Int) o;
	return n.equals(i.n);
    }

    public boolean isInvertible() {
	return n.equals(BigInteger.ONE) || n.equals(MINUSONE);
    }

    public Int inverse() {
	assert isInvertible();
	return this;
    }

    public Int multiply(Int i) {
	return new Int(n.multiply(i.n));
    }

    public Int multiply(int n) {
	return new Int(this.n.multiply(BigInteger.valueOf(n)));
    }

    public Int add(Int i) {
	return new Int(n.add(i.n));
    }

    public boolean isZero() {
	return n.equals(BigInteger.ZERO);
    }

    public String toString() {
	return n.toString();
    }
}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/rings/ModP.java <==
package org.katlas.JavaKh.algebra.rings;

import java.io.Serializable;

import org.katlas.JavaKh.algebra.Ring;

public class ModP implements Ring<ModP>, Serializable {
	/**
	 * 
	 */
	private static final long serialVersionUID = 6755912305388859426L;
	static int p, inv[];
	static ModP[] values;
	final int n;

	public static void setP(int i) {
		p = i;
		inv = new int[p];
		for (int j = 1; j < p; j++) {
			for (int k = 1; k < p; k++) {
				if ((j * k) % p == 1) {
					inv[j] = k;
					break;
				}
			}
		}
		values = new ModP[p];
		for (int j = 0; j < p; j++) {
			values[j] = new ModP(j);
		}
	}

	public ModP(int i) {
		n = mod(i);
	}

	private int mod(int i) {
		assert p != 0;
		i = i % p;
		if(i < 0) i+= p;
		return i;
	}

	public boolean equals(Object o) {
		if (!(o instanceof ModP))
			return false;
		ModP mp = (ModP) o;
		return n == mp.n;
	}

	public boolean isInvertible() {
		return n != 0;
	}

	public ModP inverse() {
		assert inv[n] != 0;
		return values[inv[n]];
	}

	public ModP multiply(ModP mp) {
		return values[mod(n * mp.n)];
	}

	public ModP multiply(int n) {
		return values[mod(this.n * n)];
	}

	public ModP add(ModP mp) {
		return values[mod(n + mp.n)];
	}

	public boolean isZero() {
		return n == 0;
	}

	public String toString() {
		return Integer.toString(n);
	}
}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/rings/Rational.java <==
package org.katlas.JavaKh.algebra.rings;
import java.io.Serializable;
import java.math.BigInteger;

import org.katlas.JavaKh.algebra.Ring;

// rationals
// using BigIntegers since they are probably necessary
public class Rational implements Ring<Rational>, Serializable {
    /**
	 * 
	 */
	private static final long serialVersionUID = -6075252910094756294L;
	final BigInteger n, d;
    public Rational(int n) {
	this.n = BigInteger.valueOf(n);
	d = BigInteger.ONE;
    }

    private Rational(BigInteger n, BigInteger d) {
	BigInteger gcd = n.gcd(d);
	this.n = n.divide(gcd);
	this.d = d.divide(gcd);
    }

    public boolean isInvertible() {
	return !(n.equals(BigInteger.ZERO));
    }

    public Rational inverse() {
	return new Rational(d, n);
    }

    public Rational multiply(Rational r) {
	return new Rational(n.multiply(r.n), d.multiply(r.d));
    }

    public Rational multiply(int n) {
	return new Rational(this.n.multiply(BigInteger.valueOf(n)), d);
    }

    public Rational add(Rational r) {
	return new Rational(n.multiply(r.d).add(r.n.multiply(d)),
			    d.multiply(r.d));
    }

    public boolean isZero() {
	return n.equals(BigInteger.ZERO);
    }

    public boolean equals(Object o) {
	if (!(o instanceof Rational))
	    return false;
	Rational r = (Rational) o;
	return n.multiply(r.d).equals(r.n.multiply(d));
    }

	@Override
	public String toString() {
		return n.toString() + "/" + d.toString();
	}
    
    
}


==> JavaKh-v2/src/org/katlas/JavaKh/algebra/rings/Rings.java <==
package org.katlas.JavaKh.algebra.rings;

import java.lang.reflect.Constructor;
import java.util.HashMap;
import java.util.Map;

import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;
import org.katlas.JavaKh.algebra.Ring;

public class Rings<R extends Ring<R>> {
	private static final Log log = LogFactory.getLog(Rings.class);

	public final R ZERO, ONE, MINUSONE;
	
	private final Constructor<R> constructor;
	public final String name;
	
	private static Map<String, Rings<?>> map = new HashMap<String, Rings<?>>();
	private static Rings<?> current;
	
	@SuppressWarnings("unchecked")
	public static <R extends Ring<R>> Rings<R> current() {
		return (Rings<R>) current;
	}
	
	@SuppressWarnings("unchecked")
	public static void setRing(String ringName) {
		if(map.get(ringName) == null) {
			map.put(ringName, new Rings(ringName));
		}
		current = map.get(ringName);
	}
	
	@SuppressWarnings("unchecked")
	public static <R extends Ring<R>> Rings<R> getRing(String ringName) {
		if(map.get(ringName) == null) {
			map.put(ringName, new Rings<R>(ringName));
		}
		current = map.get(ringName);
		return (Rings<R>)current;
	}
	
	@SuppressWarnings("unchecked")
	private Rings(String ringName) {
		name = ringName;
		Constructor<R> constructor;
		try {
		    Class<?> params[] = {Integer.TYPE};
		    Class<R> ringClass = (Class<R>) Class.forName("org.katlas.JavaKh.algebra.rings." + name);
		    constructor = ringClass.getConstructor(params);
		} catch (Exception e) {
			constructor = null;
			System.err.println("Error setting BaseRing");
		    System.exit(1);
		}
		this.constructor = constructor;
		ZERO = createInstance(0);
		ONE = createInstance(1);
		MINUSONE = createInstance(-1);
	}
	
	public R createInstance(int i) {
		assert constructor != null;
		try {
			return (constructor.newInstance(i));
		} catch (Exception e) {
			log.warn(e);
			throw new RuntimeException(e);
		} 
	}
}

==> JavaKh-v2/src/org/katlas/JavaKh/interfaces/CannedCobordism.java <==
package org.katlas.JavaKh.interfaces;

import org.katlas.JavaKh.Cap;
import org.katlas.JavaKh.algebra.Morphism;

public interface CannedCobordism extends Morphism<Cap, CannedCobordism> {

	public CannedCobordism compose(int start, CannedCobordism cc, int cstart, int nc);
	public boolean isIsomorphism();
	
	public void reverseMaps(); // planning to get rid of this!
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/interfaces/LCCC.java <==
package org.katlas.JavaKh.interfaces;

import org.katlas.JavaKh.Cap;
import org.katlas.JavaKh.algebra.LinearCombo;
import org.katlas.JavaKh.algebra.Ring;

public interface LCCC<R extends Ring<R>> extends LinearCombo<R, Cap, CannedCobordism, LCCC<R>> {

	public LCCC<R> compose(int start, CannedCobordism cc, int cstart, int nc,
			boolean reverse);

	public LCCC<R> reduce();

	public LCCC<R> reduceWithH();

	public LCCC<R> finalizeH();

	
}


==> JavaKh-v2/src/org/katlas/JavaKh/obsolete/SingleTermLCCC.java <==
package org.katlas.JavaKh.obsolete;

import java.io.Serializable;
import java.util.Set;

import org.katlas.JavaKh.Cap;
import org.katlas.JavaKh.LCCCMap;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.interfaces.CannedCobordism;
import org.katlas.JavaKh.interfaces.LCCC;

/*
 * WARNING
 * SingleTermLCCC is somehow horribly broken. Don't use it.
 * You've been warned.
 */


public class SingleTermLCCC<R extends Ring<R>>
//	extends	SingleTermLinearCombo<R, Cap, CannedCobordism, LCCC<R>>
	implements LCCC<R>, Serializable {

	/**
	 * 
	 */
	private static final long serialVersionUID = -28865833270013691L;
	
	transient boolean alreadyReduced;

	private LCCC<R> inner;
	
	public SingleTermLCCC(CannedCobordism cc, R r) {
		inner = new LCCCMap<R>(cc.source(), cc.target());
		inner = inner.add(cc, r);
		unwrap();
		
		assert false;
	}

	private void unwrap() {
		if(inner instanceof SingleTermLCCC) {
			inner = ((SingleTermLCCC<R>)inner).inner;
		}
	}

//	public SingleTermLCCC(CannedCobordism cc, R coefficient) {
//		super(cc, coefficient);
////		assert false;
//	}
//
//	public LCCC<R> compose(int start, CannedCobordism cc, int cstart, int nc,
//			boolean reverse) {
//		CannedCobordism resultCC;
//		if (reverse) {
//			resultCC = cc.compose(cstart, mor, start, nc);
//		} else {
//			resultCC = mor.compose(start, cc, cstart, nc);
//		}
//		LCCC<R> result = singleTermLinearCombo(resultCC, coefficient);
//		return result;
//	}
//
//
//	@Override
//	public String toString() {
//		StringBuilder sb = new StringBuilder();
//		sb.append(coefficient);
//		sb.append(" * ");
//		sb.append(mor);
//		return sb.toString();
//	}
//
//	public LCCC<R> compact() {
//		if (coefficient.isZero()) {
//			return fixedZeroLinearCombo(source(), target());
//		} else {
//			return this;
//		}
//	}
//
//	public LCCC<R> finalizeH() {
//		return new LCCCMap<R>(this).finalizeH();
//	}
//
//	public LCCC<R> reduce() {
//		if(alreadyReduced) return this;
//		else return new LCCCMap<R>(this).reduce();
//	}
//
//	public LCCC<R> reduceWithH() {
//		if(alreadyReduced) return this;
//		else return new LCCCMap<R>(this).reduceWithH();
//	}

	public LCCC<R> fixedZeroLinearCombo(Cap source, Cap target) {
		return new ZeroLCCC<R>(source, target);
	}

	public LCCC<R> singleTermLinearCombo(CannedCobordism cc, R r) {
		return new SingleTermLCCC<R>(cc, r);
	}

	public LCCC<R> flexibleZeroLinearCombo(Cap source, Cap target) {
		return new LCCCMap<R>(source, target);
	}

	public LCCC<R> compose(int start, CannedCobordism cc, int cstart, int nc,
			boolean reverse) {
		inner = inner.compose(start, cc, cstart, nc, reverse);
		unwrap();
		return inner;
	}

	public LCCC<R> finalizeH() {
		inner = inner.finalizeH();
		unwrap();
		return inner;
	}

	public LCCC<R> reduce() {
		inner = inner.reduce();
		unwrap();
		return inner;
	}

	public LCCC<R> reduceWithH() {
		inner = inner.reduceWithH();
		unwrap();
		return inner;
	}

	public LCCC<R> add(CannedCobordism m, int num) {
		inner = inner.add(m, num);
		unwrap();
		return inner;
	}

	public LCCC<R> add(CannedCobordism m, R r) {
		inner = inner.add(m, r);
		unwrap();
		return inner;
	}

	public LCCC<R> compact() {
		inner = inner.compact();
		unwrap();
		return inner;
	}

	public R firstCoefficient() {
		return inner.firstCoefficient();
	}

	public CannedCobordism firstTerm() {
		return inner.firstTerm();
	}

	public R getCoefficient(CannedCobordism term) {
		return inner.getCoefficient(term);
	}

	public int numberOfTerms() {
		return inner.numberOfTerms();
	}

	public Set<CannedCobordism> terms() {
		return inner.terms();
	}

	public LCCC<R> add(LCCC<R> m) {
		inner = inner.add(m);
		unwrap();
		return inner;	
	}

	public boolean isZero() {
		return inner.isZero();
	}

	public LCCC<R> multiply(int r) {
		inner = inner.multiply(r);
		unwrap();
		return inner;
		}

	public LCCC<R> multiply(R r) {
		inner = inner.multiply(r);
		unwrap();
		return inner;
		}

	public LCCC<R> compose(LCCC<R> m) {
		inner = inner.compose(m);
		unwrap();
		return inner;
		}

	public Cap source() {
		return inner.source();
	}

	public Cap target() {
		return inner.target();
	}
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/obsolete/SingleTermLinearCombo.java <==
package org.katlas.JavaKh.obsolete;

import java.util.Collections;
import java.util.Set;

import org.katlas.JavaKh.algebra.LinearCombo;
import org.katlas.JavaKh.algebra.Morphism;
import org.katlas.JavaKh.algebra.Ring;
import org.katlas.JavaKh.algebra.implementations.AbstractLinearMorphism;
import org.katlas.JavaKh.algebra.rings.Rings;

public abstract class SingleTermLinearCombo<R extends Ring<R>, O, Mor extends Morphism<O, Mor>, LinearMor extends LinearCombo<R, O, Mor, LinearMor>>
extends	AbstractLinearMorphism<R, O, LinearMor>
implements LinearCombo<R, O, Mor, LinearMor> {

	protected final R coefficient;
	protected final Mor mor;
	
	public SingleTermLinearCombo(Mor cc, R coefficient) {
		assert cc != null;
		assert coefficient != null;
		this.mor = cc;
		this.coefficient = coefficient;
	}

	public LinearMor add(Mor m, int num) {
		Rings<R> ring = Rings.current();
		return add(m, ring.createInstance(num));
	}

	public LinearMor add(Mor m, R num) {
		if(mor.equals(m)) {
			return singleTermLinearCombo(mor, coefficient.add(num)).compact();
		} else {
			assert source().equals(m.source());
			assert target().equals(m.target());
			LinearMor result = flexibleZeroLinearCombo(source(), target());
			result = result.add(mor, coefficient);
			result = result.add(m, num);
			return result.compact();
		}
	}

	public R firstCoefficient() {
		return coefficient;
	}

	public Mor firstTerm() {
		return mor;
	}

	public int numberOfTerms() {
		return coefficient.isZero() ? 0 : 1;
	}

	public boolean isZero() {
		return coefficient.isZero();
	}
	
	@SuppressWarnings("unchecked")
	public LinearMor add(LinearMor m) {
		assert source().equals(m.source());
		
		if(m.numberOfTerms() == 0) {
			return (LinearMor)this;
		} else if (m.numberOfTerms() == 1) {
			if(mor.equals(m.firstTerm())) {
				R sum = coefficient.add(m.firstCoefficient());
				return (sum.isZero()) ? fixedZeroLinearCombo(source(), target()) : singleTermLinearCombo(mor, sum);
			} 
		}
		// otherwise, create a new LCCC
		LinearMor result = flexibleZeroLinearCombo(source(), target());
		result = result.add(m);
		return result.add(mor, coefficient);
	}

	public LinearMor multiply(int r) {
		Rings<R> ring = Rings.current();
		return multiply(ring.createInstance(r));
	}

	public LinearMor multiply(R r) {
		return singleTermLinearCombo(mor, coefficient.multiply(r)).compact();
	}

	public LinearMor compose(LinearMor m) {
		if(m.numberOfTerms() == 0) {
			return fixedZeroLinearCombo(m.source(), target());
		} else if(m.numberOfTerms() == 1) {
			return singleTermLinearCombo(mor.compose(m.firstTerm()), coefficient.multiply(m.firstCoefficient())).compact();
		} else {
			LinearMor result = flexibleZeroLinearCombo(m.source(), target());
			for(Mor mor : m.terms()) {
				result.add(this.mor.compose(mor), coefficient.multiply(m.getCoefficient(mor)));
			}
			return result.compact();
		}
	}

	public R getCoefficient(Mor term) {
		if(term.equals(mor)) {
			return coefficient;
		} else {
			Rings<R> ring = Rings.current();
			return ring.ZERO;
		}
	}


	public Set<Mor> terms() {
		return Collections.singleton(mor);
	}
	
	public O source() {
		return mor.source();
	}

	public O target() {
		return mor.target();
	}

	abstract public LinearMor fixedZeroLinearCombo(O source, O target);
	abstract public LinearMor singleTermLinearCombo(Mor mor, R r);
	abstract public LinearMor flexibleZeroLinearCombo(O source, O target);

	@SuppressWarnings("unchecked")
	public LinearMor compact() {
		if(coefficient.isZero()) {
			return fixedZeroLinearCombo(source(), target());
		} else {
			return (LinearMor)this;
		}
	}

	
}


==> JavaKh-v2/src/org/katlas/JavaKh/rows/ArrayRow.java <==
package org.katlas.JavaKh.rows;

import java.util.Iterator;

import net.tqft.iterables.AbstractIterator;

public class ArrayRow<F> implements MatrixRow<F> {

	/**
	 * 
	 */
	private static final long serialVersionUID = 5773066111238552922L;
	int size;
	Object[] values;
	
	public ArrayRow(int size) {
		this.size = size;
		values = new Object[size];
	}

	public void clear() {
		size = 0;
	}

	public void compact() {
		Object[] newValues = new Object[size];
		System.arraycopy(values, 0, newValues, 0, size);
		values = newValues;
	}

	public boolean containsKey(int key) {
		assert key > -1;
		return key < size && values[key] != null;
	}

	public void decrementIndexesAbove(int key) {
		System.arraycopy(values, key + 1, values, key, size - key -1);
		--size;
	}

	@SuppressWarnings("unchecked")
	public F get(int key) {
		return (F)values[key];
	}
	
	public Iterable<Integer> keys() {
		return new Iterable<Integer>() {

			public Iterator<Integer> iterator() {
				return new AbstractIterator<Integer>() {
					int i = 0;

					@Override
					public boolean hasNext() {
						while (i < size && values[i] == null)
							++i;
						return i < size;
					}

					@Override
					protected Integer returnNext() {
						return i++;
					}
				};
			}

		};

	}

	public void put(int key, F f) {
		assert key < size;
		values[key] = f;
	}

	public void putLast(int key, F f) {
		put(key, f);
	}

	public void remove(int key) {
		put(key, null);
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/rows/DoublyLinkedListRow.java <==
package org.katlas.JavaKh.rows;

import java.util.Iterator;

public class DoublyLinkedListRow<F> implements MatrixRow<F> {

	/**
	 * 
	 */
	private static final long serialVersionUID = -2450756606041401437L;
	private Entry first, last, current;

	class Entry {
		int index;
		F value;
		Entry previous, next;

		Entry(int index, F value) {
			this.index = index;
			this.value = value;
			this.next = null;
		}
	}

	public void compact() {
	}

	public boolean containsKey(int key) {
		return get(key) != null;
	}

	public void decrementIndexesAbove(int j) {
		if(current == null) return;
		Entry entry;
		if (!containsKey(j)) {
			if (current.index < j) {
				entry = current.next;
			} else {
				entry = current;
			}
		} else {
			// this shouldn't happen, recover anyway.
			assert false;
			entry = current;
		}
		while (entry != null) {
			--(entry.index);
			entry = entry.next;
		}
	}

	public F get(int key) {
		if (current == null)
			return null;
		
		if (key == current.index)
			return current.value;

		if (key < first.index) {
			current = first;
			return null;
		}
		if (key == first.index) {
			current = first;
			return current.value;
		}

		if (key > last.index) {
			current = last;
			return null;
		}
		if (key == last.index) {
			current = last;
			return current.value;
		}

		if (key > current.index) {
			while (true) {
				if (current.next == null) {
					return null;
				} else {
					if (current.next.index < key) {
						current = current.next;
					} else if (current.next.index == key) {
						current = current.next;
						return current.value;
					} else {
						return null;
					}
				}
			}
		} else {
			while (true) {
				if (current.previous == null) {
					return null;
				} else {
					if (current.previous.index > key) {
						current = current.previous;
					} else if (current.previous.index == key) {
						current = current.previous;
						return current.value;
					} else {
						return null;
					}
				}
			}
		}
	}

	public Iterable<Integer> keys() {
		return new Iterable<Integer>() {

			public Iterator<Integer> iterator() {
				return new Iterator<Integer>() {

					Entry nextEntry = first;

					public boolean hasNext() {
						return nextEntry != null;
					}

					public Integer next() {
						int result = nextEntry.index;
						current = nextEntry;
						nextEntry = nextEntry.next;
						return result;
					}

					public void remove() {
						throw new UnsupportedOperationException();
					}

				};
			}

		};
	}

	public void put(int key, F f) {
		if (containsKey(key)) {
			current.value = f;
		} else {
			Entry newEntry = new Entry(key, f);
			if (current == null) {
				current = last = first = newEntry;
			} else {
				// we're next to it!
				if (current.index < key) {
					newEntry.previous = current;
					newEntry.next = current.next;
					if (current.next != null) {
						current.next.previous = newEntry;
					} else {
						last = newEntry;
					}
					current.next = newEntry;
					current = newEntry;
				} else {
					newEntry.next = current;
					newEntry.previous = current.previous;
					if (current.previous != null) {
						current.previous.next = newEntry;
					} else {
						first = newEntry;
					}
					current.previous = newEntry;
					current = newEntry;
				}
			}
		}
	}

	public void putLast(int key, F f) {
		if(last == null) {
			current = last = first = new Entry(key, f);
			return;
		}
		
		if (last.index == key) {
			last.value = f;
			current = last;
			return;
		} else {
			assert last.index < key;
			Entry newEntry = new Entry(key, f);
			last.next = newEntry;
			newEntry.previous = last;
			current = last = newEntry;
		}
	}

	public void remove(int j) {
		if (containsKey(j)) {
			if (current.next != null) {
				current.next.previous = current.previous;
			} else {
				last = current.previous;
			}
			if (current.previous != null) {
				current.previous.next = current.next;
				current = current.previous;
			} else {
				first = current.next;
				current = current.next;
			}
		}
	}

	public void clear() {
		first = last = current = null;
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/rows/LinkedListRow.java <==
package org.katlas.JavaKh.rows;

import java.io.Serializable;
import java.util.Iterator;

public class LinkedListRow<F> implements MatrixRow<F> {

	/**
	 * 
	 */
	private static final long serialVersionUID = 8815364403706665179L;

	private Entry<F> firstEntry;

	private transient Entry<F> lastEntry;
	private transient Entry<F> cachedEntry;

	static class Entry<F> implements Serializable {
		/**
		 * 
		 */
		private static final long serialVersionUID = 1570122780884308873L;
		int index;
		F value;
		Entry<F> next;

		Entry(int index, F value) {
			this.index = index;
			this.value = value;
			this.next = null;
		}
	}

	public void compact() {
	}

	public boolean containsKey(int key) {
		if (lastEntry != null) {
			if (key > lastEntry.index)
				return false;
			if (key == lastEntry.index) {
				cachedEntry = lastEntry;
				return true;
			}
		}

		Entry<F> entry;

		if (cachedEntry != null) {
			if (key == cachedEntry.index)
				return true;
			else if (key > cachedEntry.index) {
				entry = cachedEntry;
			} else {
				entry = firstEntry;
			}
		} else {
			entry = firstEntry;
		}

		while (entry != null && entry.index <= key) {
			if (entry.index == key) {
				cachedEntry = entry;
				return true;
			}
			entry = entry.next;
		}
		return false;
	}

	public void decrementIndexesAbove(int j) {
		Entry<F> entry = firstEntry;
		while (entry != null) {
			if (entry.index > j) {
				entry.index--;
			}
			entry = entry.next;
		}
	}

	public F get(int key) {
		if (cachedEntry != null && cachedEntry.index == key) {
			return cachedEntry.value;
		}

		// assert false; // hopefully we never pass this point!

		Entry<F> entry = firstEntry;
		while (entry != null && entry.index <= key) {
			if (entry.index == key) {
				cachedEntry = entry;
				return entry.value;
			}
			entry = entry.next;
		}
		return null;
	}

	public Iterable<Integer> keys() {
		return new Iterable<Integer>() {

			public Iterator<Integer> iterator() {
				return new Iterator<Integer>() {

					Entry<F> nextEntry = firstEntry;

					public boolean hasNext() {
						return nextEntry != null;
					}

					public Integer next() {
						int result = nextEntry.index;
						cachedEntry = nextEntry;
						nextEntry = nextEntry.next;
						return result;
					}

					public void remove() {
						throw new UnsupportedOperationException();
					}

				};
			}

		};
	}

	public void put(int key, F f) {
		if (f == null) {
			remove(key);
			return;
		}

		if (lastEntry != null) {
			if (key > lastEntry.index) {
				lastEntry.next = new Entry<F>(key, f);
				lastEntry = lastEntry.next;
				return;
			} else if (key == lastEntry.index) {
				lastEntry.value = f;
				return;
			}
		}

		Entry<F> entry;

		if (cachedEntry != null) {
			if (cachedEntry.index == key) {
				cachedEntry.value = f;
				return;
			} else if (cachedEntry.index < key) {
				entry = cachedEntry;
				cachedEntry = null;
			} else {
				entry = firstEntry;
				cachedEntry = null;
			}
		} else {
			entry = firstEntry;
		}

		if (entry == null) {
			firstEntry = new Entry<F>(key, f);
			lastEntry = firstEntry;
			return;
		}
		if (entry.index > key) {
			Entry<F> newEntry = new Entry<F>(key, f);
			newEntry.next = entry;
			firstEntry = newEntry;
			return;
		}
		if (entry.index == key) {
			entry.value = f;
			return;
		}

		while (entry.next != null && entry.next.index < key) {
			entry = entry.next;
		}
		if (entry.next == null) {
			if (entry.index == key) {
				entry.value = f;
				lastEntry = entry;
				return;
			} else {
				entry.next = new Entry<F>(key, f);
				lastEntry = entry.next;
				return;
			}
		} else {
			if (entry.next.index == key) {
				entry.next.value = f;
				return;
			} else {
				Entry<F> newEntry = new Entry<F>(key, f);
				newEntry.next = entry.next;
				entry.next = newEntry;
				return;
			}
		}
	}

	public void putLast(int key, F f) {
		if (f == null) {
			remove(key);
			return;
		}

		if (lastEntry != null) {
			if (key > lastEntry.index) {
				lastEntry.next = new Entry<F>(key, f);
				lastEntry = lastEntry.next;
				return;
			} else if (key == lastEntry.index) {
				lastEntry.value = f;
				return;

			} else {
				assert false;
				return;
			}
		} else {
			if(firstEntry == null) {
				firstEntry = new Entry<F>(key, f);
				lastEntry = firstEntry;
				return;
			} else {
				put(key, f);
			}
		}
	}

	public void remove(int j) {
		cachedEntry = null;
		if (lastEntry != null) {
			if (lastEntry.index < j)
				return;
			if (lastEntry.index == j)
				lastEntry = null;
		}

		Entry<F> entry;
		if (cachedEntry != null) {
			if (cachedEntry.index < j) { // can only do strictly less than here.
				entry = cachedEntry;
			} else {
				entry = firstEntry;
			}
		} else {
			entry = firstEntry;
		}

		if (entry == null) {
			return;
		}
		if (entry.index == j) {
			firstEntry = entry.next;
			cachedEntry = entry.next;
			return;
		} else {
			while (entry.next != null && entry.next.index < j) {
				entry = entry.next;
			}
			if (entry.next != null && entry.next.index == j) {
				entry.next = entry.next.next;
				cachedEntry = entry;
			}
		}
	}

	public void clear() {
		firstEntry = null;
		cachedEntry = null;
		lastEntry = null;
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/rows/MaskedArrayRow.java <==
package org.katlas.JavaKh.rows;

import java.util.Iterator;
import java.util.Set;
import java.util.TreeSet;

import net.tqft.iterables.AbstractIterator;

public class MaskedArrayRow<F> implements MatrixRow<F> {

	/**
	 * 
	 */
	private static final long serialVersionUID = -5061272587543177870L;
	int size;
	Object[] values;
	final Set<Integer> deletedIndexes;
	
	public MaskedArrayRow(int size) {
		this.size = size;
		values = new Object[size];
		deletedIndexes = new TreeSet<Integer>();
	}

	private int adjustKey(int key) {
		for(int i : deletedIndexes) {
			if(i <= key) ++key;
		}
		return key;
	}
	
	public void clear() {
		size = 0;
		deletedIndexes.clear();
	}

	public void compact() {
		// TODO
	}

	public boolean containsKey(int key) {
		assert key > -1;
		return key < size && values[adjustKey(key)] != null;
	}

	public void decrementIndexesAbove(int key) {
		deletedIndexes.add(adjustKey(key));
		--size;
	}

	@SuppressWarnings("unchecked")
	public F get(int key) {
		return (F)values[adjustKey(key)];
	}
	
	public Iterable<Integer> keys() {
		return new Iterable<Integer>() {

			public Iterator<Integer> iterator() {
				return new AbstractIterator<Integer>() {
					int i = 0;

					@Override
					public boolean hasNext() {
						while (i < size && values[adjustKey(i)] == null)
							++i;
						return i < size;
					}

					@Override
					protected Integer returnNext() {
						return i++;
					}

				};
			}

		};

	}

	public void put(int key, F f) {
		assert key < size;
		values[adjustKey(key)] = f;
	}

	public void putLast(int key, F f) {
		put(key, f);
	}

	public void remove(int key) {
		put(key, null);
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/rows/MatrixRow.java <==
/**
 * 
 */
package org.katlas.JavaKh.rows;

import java.io.Serializable;


public interface MatrixRow<F> extends Serializable {

	void decrementIndexesAbove(int key);
	
	void put(int key, F f);
	
	/*
	 * putLast is functionally the same as put, but it's allowed to fail (preferably using "assert")
	 * if the key is strictly less than a pre-existing key.
	 */
	void putLast(int key, F f);
	
	Iterable<Integer> keys();
	
	F get(int key);
	
	boolean containsKey(int key);
	
	void remove(int key);
	
	void clear();
	
	void compact();

}

==> JavaKh-v2/src/org/katlas/JavaKh/rows/PackedArrayRow.java <==
package org.katlas.JavaKh.rows;

import java.util.Iterator;

import net.tqft.iterables.AbstractIterator;

public class PackedArrayRow<F> implements MatrixRow<F> {

	/**
	 * 
	 */
	private static final long serialVersionUID = 7270137819666353651L;

	private static final int INITIAL_SIZE = 1;

	private transient int pointer = -1;
	private int size;
	private int[] keys = new int[INITIAL_SIZE];
	private Object[] values = new Object[INITIAL_SIZE];

	public void clear() {
		keys = new int[INITIAL_SIZE];
		values = new Object[INITIAL_SIZE];
	}

	private void extendArrays() {
		int[] newKeys = new int[keys.length * 2];
		Object[] newValues = new Object[keys.length * 2];
		System.arraycopy(keys, 0, newKeys, 0, size);
		System.arraycopy(values, 0, newValues, 0, size);
		keys = newKeys;
		values = newValues;
	}

	public void compact() {
		if(size == keys.length) return;
		int[] newKeys = new int[size];
		Object[] newValues = new Object[size];
		System.arraycopy(keys, 0, newKeys, 0, size);
		System.arraycopy(values, 0, newValues, 0, size);
		keys = newKeys;
		values = newValues;
	}

	public boolean containsKey(int key) {
		if (pointer != -1 && keys[pointer] == key)
			return true;
		for (int i = 0; i < size; ++i) {
			if (keys[i] == key) {
				pointer = i;
				return true;
			}
			if (keys[i] > key)
				return false;
		}
		return false;
	}

	public void decrementIndexesAbove(int key) {
		for (int i = (pointer != -1 && keys[pointer] < key) ? pointer : 0; i < keys.length; ++i) {
			if (keys[i] > key) {
				--keys[i];
			}
		}
	}

	@SuppressWarnings("unchecked")
	public F get(int key) {
		int i = 0;
		if (pointer != -1) {
			if (keys[pointer] == key)
				return (F) values[pointer];
			else if (keys[pointer] < key)
				i = pointer;
		}
		while (i < size && keys[i] < key)
			++i;
		if (i == size)
			return null;
		if (keys[i] == key) {
			pointer = i;
			return (F) values[i];
		} else {
			return null;
		}
	}

	public Iterable<Integer> keys() {
		return new Iterable<Integer>() {
			public Iterator<Integer> iterator() {
				return new AbstractIterator<Integer>() {
					int i = 0;

					public boolean hasNext() {
						return i < size;
					}

					public Integer returnNext() {
						pointer = i;
						return keys[i++];
					}
				};
			}
		};
	}

	public void put(int key, F f) {
		if(f == null) {
			remove(key);
			return;
		}
		
		int i = 0;
		if (pointer != -1) {
			if (keys[pointer] == key) {
				values[pointer] = f;
				return;
			} else if (keys[pointer] < key) {
				i = pointer;
			}
		}

		while (i < size && keys[i] < key)
			++i;

		if (i == size) {
			if (keys.length == size)
				extendArrays();
			keys[size] = key;
			values[size] = f;
			pointer = size;
			++size;
			return;
		}

		if (keys[i] == key) {
			pointer = i;
			values[i] = f;
			return;
		} else {
			// key < key[i]
			if (keys.length == size)
				extendArrays();
			for (int j = size - 1; j >= i; --j) {
				keys[j + 1] = keys[j];
				values[j + 1] = values[j];
			}
			pointer = i;
			keys[i] = key;
			values[i] = f;
			++size;
		}
	}

	public void remove(int key) {
		int i = 0;
		if (pointer != -1 && keys[pointer] == key) {
			i = pointer;
		} else {
			while (keys[i] < key && i < size)
				++i;
			if (keys[i] > key || i == size)
				return;
		}
		while (i < size - 1) {
			keys[i] = keys[i + 1];
			values[i] = values[i + 1];
			++i;
		}
		values[i] = null;
		pointer = -1;
		--size;
	}

	public void putLast(int key, F f) {
		if(f == null) {
			remove(key);
			return;
		}
		
		if (keys.length == size)
			extendArrays();
		keys[size] = key;
		values[size] = f;
		++size;
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/rows/RedBlackIntegerMap.java <==
package org.katlas.JavaKh.rows;

import org.katlas.JavaKh.utils.RedBlackIntegerTree;

public class RedBlackIntegerMap<F> extends RedBlackIntegerTree<F> implements MatrixRow<F> {

	/**
	 * 
	 */
	private static final long serialVersionUID = 5885667469881867107L;

	public void compact() {
	
	}

	public void putLast(int key, F f) {
		put(key, f);
	}

	@Override
	public void put(int key, F value) {
		if(value == null) {
			remove(key);
		} else {
			super.put(key, value);
		}
	}
	
	

}


==> JavaKh-v2/src/org/katlas/JavaKh/rows/TreeEntryMap.java <==
package org.katlas.JavaKh.rows;

import java.io.Serializable;
import java.util.ArrayList;
import java.util.List;
import java.util.Map;
import java.util.TreeMap;

public class TreeEntryMap<F> implements MatrixRow<F>, Serializable {
	/**
		 * 
		 */
	private static final long serialVersionUID = 7040588247299310395L;

	Map<Integer, F> map = new TreeMap<Integer, F>();

	public void compact() {
	}

	public boolean containsKey(int k) {
		return map.containsKey(k);
	}

	public F get(int key) {
		return map.get(key);
	}

	public Iterable<Integer> keys() {
		return map.keySet();
	}

	public void put(int key, F lc) {
		map.put(key, lc);
	}

	public void remove(int key) {
		map.remove(key);
	}

	public void decrementIndexesAbove(int key) {
		List<Integer> targetIndexes = new ArrayList<Integer>();
		for (int k : map.keySet()) {
			if (k > key) {
				targetIndexes.add(k);
			}
		}
		for (int k : targetIndexes) {
			map.put(k - 1, map.get(k));
			map.remove(k);
		}
	}

	public void clear() {
		map.clear();
	}

	public void putLast(int key, F f) {
		put(key, f);
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/AlwaysEmptyMap.java <==
package org.katlas.JavaKh.utils;
import java.io.Serializable;
import java.util.Collection;
import java.util.Map;
import java.util.Set;

/**
 * 
 */

public class AlwaysEmptyMap<K,V> implements Map<K,V>, Serializable {

	/**
	 * 
	 */
	private static final long serialVersionUID = 2680627961266068327L;

	public void clear() {
		return;
	}

	public boolean containsKey(Object key) {
		return false;
	}

	public boolean containsValue(Object value) {
		return false;
	}

	public Set<Entry<K, V>> entrySet() {
		return new AlwaysEmptySet<Entry<K,V>>();
	}

	public V get(Object key) {
		return null;
	}

	public boolean isEmpty() {
		return true;
	}

	public Set<K> keySet() {
		return new AlwaysEmptySet<K>();
	}

	public V put(K key, V value) {
		return null;
	}

	public void putAll(Map<? extends K, ? extends V> m) {
		
	}

	public V remove(Object key) {
		return null;
	}

	public int size() {
		return 0;
	}

	public Collection<V> values() {
		return new AlwaysEmptySet<V>();
	}
	
}

==> JavaKh-v2/src/org/katlas/JavaKh/utils/AlwaysEmptySet.java <==
package org.katlas.JavaKh.utils;
import java.io.Serializable;
import java.util.Collection;
import java.util.Iterator;
import java.util.NoSuchElementException;
import java.util.Set;


public class AlwaysEmptySet<V> implements Set<V>, Serializable {

	/**
	 * 
	 */
	private static final long serialVersionUID = 1283740797021223218L;

	public boolean add(V arg0) {
		return true;
	}

	public boolean addAll(Collection<? extends V> arg0) {
		return true;
	}

	public void clear() {
		
	}

	public boolean contains(Object arg0) {
		return false;
	}

	public boolean containsAll(Collection<?> c) {
		return c.isEmpty();
	}

	public boolean isEmpty() {
		return true;
	}

	public Iterator<V> iterator() {
		return new Iterator<V>() {

	public boolean hasNext() {
		return false;
	}

			public V next() {
				throw new NoSuchElementException();
			}

			public void remove() {
				throw new UnsupportedOperationException();
			}
			
		};
	}

	public boolean remove(Object o) {
		return false;
	}

	public boolean removeAll(Collection<?> c) {
		return false;
	}

	public boolean retainAll(Collection<?> c) {
		return false;
	}

	public int size() {
		return 0;
	}

	public Object[] toArray() {
		return new Object[] {};
	}

	@SuppressWarnings("unchecked")
	public <T> T[] toArray(T[] a) {
		return (T[])(new Object[] {});
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/ArrayCache.java <==
package org.katlas.JavaKh.utils;

import gnu.trove.TObjectHashingStrategy;

import java.util.Arrays;

public class ArrayCache extends HashCodeCache<byte[]> implements Cache<byte[]> {

  public ArrayCache() {
    super(new ArrayHashingStrategy());
  }

  private static class ArrayHashingStrategy implements TObjectHashingStrategy<byte[]> {
    private static final long serialVersionUID = 746582354L;

    public int computeHashCode(byte[] array) {
      return Arrays.hashCode(array);
    }

    public boolean equals(byte[] o1, byte[] o2) {
      return Arrays.equals(o1, o2);
    }
  }

}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/Cache.java <==
package org.katlas.JavaKh.utils;

public interface Cache<E> {
	
	public E cache(E e);
	public int size();
	public void clear();
	public long getNumberOfChecks();
	public long getNumberOfHits();
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/CachingList.java <==
package org.katlas.JavaKh.utils;
import java.io.File;
import java.io.IOException;
import java.io.InputStream;
import java.io.Serializable;
import java.util.AbstractList;
import java.util.ArrayList;
import java.util.HashMap;
import java.util.List;
import java.util.Map;

public class CachingList<Element extends Serializable> extends AbstractList<Element> implements SerializingList<Element> {
//	private static final Log log = LogFactory.getLog(CachingList.class);

	private final SerializingList<Element> innerList;
	private int cacheSize;
	private final Map<Integer, Element> cache;
	private final List<Integer> cacheOrder;
	
	public CachingList(SerializingList<Element> innerList, int cacheSize) {
		this.innerList = innerList;
		this.cacheSize = (cacheSize > 1) ? cacheSize : 1;
		cache = new HashMap<Integer, Element>();
		cacheOrder = new ArrayList<Integer>();
	}
	
	public void resetCacheSize(int newCacheSize) {
		cacheSize = (newCacheSize > 1) ? newCacheSize : 1;
		while(cache.size() > cacheSize) reduceCacheSize();	
	}

	private void checkSizes() {
		if(cacheOrder.size() != cache.size()) {
			throw new AssertionError("cache corruption");
		}
	}
	
	private synchronized void reduceCacheSize() {
		checkSizes();
		int deleteIndex = cacheOrder.get(0);
		Element e = cache.remove(deleteIndex);
		cacheOrder.remove(0);
		innerList.set(deleteIndex, e);
		checkSizes();
	}
	
	@Override
	public synchronized Element get(int index) {
		if(!cache.containsKey(index)) {
			while(cache.size() >= cacheSize) reduceCacheSize();
			Element e = innerList.get(index);
			cache.put(index, e);
			cacheOrder.add(index);
			checkSizes();
		}
	
		return cache.get(index);
	}

	@Override
	public synchronized int size() {
		return innerList.size();
	}
	
	@Override
	public synchronized boolean add(Element element) {
		if(element == null) {
			throw new NullPointerException();
		}
		
		while(cache.size() >= cacheSize) reduceCacheSize();
		int size = size();
		cache.put(size, element);
		cacheOrder.add(size);
		innerList.add(element);
		
		checkSizes();
		
		return true;
	}

	@Override
	public synchronized void add(int index, Element element) {
		// blegh, I don't want to have to deal with shifting indices.
		throw new UnsupportedOperationException();
	}
	
	@Override
	public synchronized void clear() {
		cache.clear();
		cacheOrder.clear();
		innerList.clear();
	}

	@Override
	public synchronized Element remove(int index) {
		if(cacheOrder.contains(index)) {
			cacheOrder.remove(cacheOrder.indexOf(index));
			cache.remove(index);
		}
		Map<Integer, Element> newCacheEntries = new HashMap<Integer, Element>();
		for(int i = 0; i < cacheOrder.size(); ++i) {
			int key = cacheOrder.get(i);
			if(key > index) {
				cacheOrder.set(i, key - 1);
				newCacheEntries.put(key - 1, cache.remove(key));
			}
		}
		cache.putAll(newCacheEntries);
		
		// blegh, I don't want to have to deal with shifting indices; just dump the cache.
//		while(cache.size() >0) reduceCacheSize();
		return innerList.remove(index);
	}

	@Override
	public synchronized Element set(int index, Element element) {
		if(element == null) {
			throw new NullPointerException();
		}
		
//		Element old = get(index);
		if(!cache.containsKey(index)) {
			reduceCacheSize();
			cacheOrder.add(index);
		}
		cache.put(index, element);
//		return old;
		return null;
	}

	public List<File> getSerializedForms() throws IOException {
		while(cache.size() > 0) reduceCacheSize();
		return innerList.getSerializedForms();
	}

	public synchronized void setSerializedForm(int index, int hash, InputStream is)
			throws IOException {
		if(cache.containsKey(index)) {
			checkSizes();
			cache.remove(index);
			cacheOrder.remove((Object)index); // ugh, we want to remove the object, not by index. Confusing!
			checkSizes();
		}
		innerList.setSerializedForm(index, hash, is);
	}
	
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/DiskBackedList.java <==
package org.katlas.JavaKh.utils;
import java.io.File;
import java.io.FileInputStream;
import java.io.FileNotFoundException;
import java.io.FileOutputStream;
import java.io.IOException;
import java.io.InputStream;
import java.io.ObjectInputStream;
import java.io.ObjectOutputStream;
import java.io.Serializable;
import java.util.AbstractList;
import java.util.ArrayList;
import java.util.List;

import org.apache.commons.io.IOUtils;
import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;


public class DiskBackedList<Element extends Serializable> extends AbstractList<Element> implements SerializingList<Element> {
	private static final Log log = LogFactory.getLog(DiskBackedList.class);

	static private int counter = 0;
	
	private final File storePath;
	private final List<Integer> hashlist = new ArrayList<Integer>();
	
	public DiskBackedList() {
		storePath = new File(System.getProperty("java.io.tmpdir"), "DiskBackedList" + (++counter));
		prepareStorePath();
	}
	
	public DiskBackedList(File basePath) {
		storePath = new File(basePath, "DiskBackedList" + (++counter));
		prepareStorePath();
	}
	
	private void prepareStorePath() {
		storePath.delete();
		storePath.mkdirs();
		storePath.deleteOnExit();		
	}
	
	@Override
	protected void finalize() throws Throwable {
		super.finalize();
		storePath.delete();
	}

	private File file(Element element) {
		return new File(storePath, new Integer(element.hashCode()).toString());
	}
	
	private File file(int hashCode) {
		return new File(storePath, new Integer(hashCode).toString());		
	}
	
	@SuppressWarnings("unchecked")
	@Override
	public Element get(int index) {
		if(hashlist.get(index) == null) return null;
		
		ObjectInputStream ois = null;
		try {
			ois = new ObjectInputStream(new FileInputStream(file(hashlist.get(index))));
//			log.debug("Getting index " + index + " ...");
			Element r = (Element)(ois.readObject());
			return r;
		} catch (FileNotFoundException e) {
			return null;
		} catch (IOException e) {
			e.printStackTrace();
			return null;
		} catch (ClassNotFoundException e) {
			e.printStackTrace();
			return null;
		} finally {
			if(ois != null) {
				try {
					ois.close();
				} catch (IOException e) {
					e.printStackTrace();
				}
			}
//			log.debug("   ... finished.");
		}
	}

	@Override
	public int size() {
		return hashlist.size();
	}

	private boolean store(Element element) {
		if((element != null) && !(element instanceof Serializable)) {
			throw new ClassCastException("Only Serializable objects can be added to a DiskBackedList.");
		}
	
		if (element != null) {
			File f = file(element);
			ObjectOutputStream oos = null;
			try {
				oos = new ObjectOutputStream(
						new FileOutputStream(f));
//				log.debug("Storing " + element.hashCode() + " ...");
				oos.writeObject(element);
			} catch (FileNotFoundException e) {
				e.printStackTrace();
				return false;
			} catch (IOException e) {
				e.printStackTrace();
				return false;
			} finally {
				if(oos != null) {
					try {
						oos.close();
					} catch (IOException e) {
						e.printStackTrace();
					}
				}
//				log.debug("   ... finished.");
			}
			return true;
		} else{
			return true;
		}

	}

	private boolean erase(int hashcode) {
		File f = file(hashcode);
		return f.delete();
	}
	
	@Override
	public void add(int index, Element element) {
		store(element);
		hashlist.add(index, (element == null) ? null : element.hashCode());
	}

	@Override
	public Element remove(int index) {
//		Element e = get(index);
		Integer hashCode = hashlist.get(index);
		hashlist.remove(index);
		if(hashCode != null) {
		if(!hashlist.contains(hashCode)) {
			erase(hashCode);
		}
		}
//		return e;
		return null;
	}

	@Override
	public Element set(int index, Element element) {
//		Element e = get(index);
		if(element == null) {
			assert false;
			hashlist.set(index, null);
		} else {
			if(!(hashlist.contains(element.hashCode()))) {
				store(element);
			}
			hashlist.set(index, element.hashCode());
		}
//		return e;
		return null;
	}


	@Override
	public int indexOf(Object o) {
		return hashlist.indexOf(o.hashCode());
	}

	@Override
	public int lastIndexOf(Object o) {
		return hashlist.lastIndexOf(o.hashCode());
	}

	@Override
	public void clear() {
		for(Integer hashCode : hashlist) {
			erase(hashCode);
		}
		hashlist.clear();
	}

	@Override
	public int hashCode() {
		return hashlist.hashCode() + storePath.hashCode();
	}

	public List<File> getSerializedForms() throws IOException {
		List<File> result = new ArrayList<File>();
		for(int hash : hashlist) {
			result.add(file(hash));
		}
		return result;
	}

	public void setSerializedForm(int index, int hash, InputStream is) throws IOException {
		if(! hashlist.contains(hash)) {
			log.debug("Setting serialised form for index " + index + " ...");
			IOUtils.copy(is, new FileOutputStream(file(hash)));
			log.debug("   ...finished.");
		}
		hashlist.set(index, hash);
	}
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/DiskBackedList2.java <==
package org.katlas.JavaKh.utils;

import java.io.File;
import java.io.FileInputStream;
import java.io.FileNotFoundException;
import java.io.FileOutputStream;
import java.io.IOException;
import java.io.InputStream;
import java.io.ObjectInputStream;
import java.io.ObjectOutputStream;
import java.io.Serializable;
import java.util.AbstractList;
import java.util.ArrayList;
import java.util.List;

import org.apache.commons.io.IOUtils;
import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;

public class DiskBackedList2<Element extends Serializable> extends
		AbstractList<Element> implements SerializingList<Element> {
	private static final Log log = LogFactory.getLog(DiskBackedList2.class);

	static private int counter = 0;

	private final File storePath;
	private final List<File> files = new ArrayList<File>();
	private int fileCounter = 0;

	public DiskBackedList2() {
		storePath = new File(System.getProperty("java.io.tmpdir"),
				"DiskBackedList" + (++counter));
		prepareStorePath();
	}

	public DiskBackedList2(File basePath) {
		storePath = new File(basePath, "DiskBackedList" + (++counter));
		prepareStorePath();
	}

	private void prepareStorePath() {
		storePath.delete();
		storePath.mkdirs();
		storePath.deleteOnExit();
	}

	@Override
	protected void finalize() throws Throwable {
		super.finalize();
		storePath.delete();
	}

	private File nextFile() {
		return new File(storePath, String.valueOf(fileCounter++));
	}

	@SuppressWarnings("unchecked")
	@Override
	public Element get(int index) {
		File file = files.get(index);

		if (!file.exists()) {
			log.warn("File should have existed!");
			return null;
		}

		ObjectInputStream ois = null;
		try {
			ois = new ObjectInputStream(new FileInputStream(file));
			// log.debug("Getting index " + index + " ...");
			Element r = (Element) (ois.readObject());
			return r;
		} catch (FileNotFoundException e) {
			return null;
		} catch (IOException e) {
			log.warn(e);
			return null;
		} catch (ClassNotFoundException e) {
			log.warn(e);
			return null;
		} finally {
			if (ois != null) {
				try {
					ois.close();
				} catch (IOException e) {
					log.warn(e);
				}
			}
			// log.debug("   ... finished.");
		}
	}

	@Override
	public int size() {
		return files.size();
	}

	private File store(Element element) {
		if ((element != null) && !(element instanceof Serializable)) {
			throw new ClassCastException(
					"Only Serializable objects can be added to a DiskBackedList.");
		}

		if (element != null) {
			File f = nextFile();
			ObjectOutputStream oos = null;
			try {
				oos = new ObjectOutputStream(new FileOutputStream(f));
				// log.debug("Storing " + element.hashCode() + " ...");
				oos.writeObject(element);
				return f;
			} catch (FileNotFoundException e) {
				log.warn(e);
				return null;
			} catch (IOException e) {
				log.warn(e);
				return null;
			} finally {
				if (oos != null) {
					try {
						oos.close();
					} catch (IOException e) {
						log.warn(e);
					}
				}
				// log.debug("   ... finished.");
			}
		} else {
			throw new NullPointerException();
		}

	}

	@Override
	public void add(int index, Element element) {
		File f = store(element);
		if (f != null) {
			files.add(index, f);
		} else {
			log
					.warn("Tried to store an element, but the resulting File object was null.");
		}

	}

	@Override
	public Element remove(int index) {
		files.remove(index).delete();
		return null;
	}

	@Override
	public Element set(int index, Element element) {
		File f = store(element);
		if (f != null) {
			files.set(index, f);
		} else {
			log
					.warn("Tried to store an element, but the resulting File object was null.");
		}
		return null;
	}

	@Override
	public int indexOf(Object o) {
		throw new UnsupportedOperationException();
	}

	@Override
	public int lastIndexOf(Object o) {
		throw new UnsupportedOperationException();
	}

	@Override
	public void clear() {
		for (File f : files) {
			f.delete();
		}
		files.clear();
	}

	@Override
	public int hashCode() {
		throw new UnsupportedOperationException();
	}

	public List<File> getSerializedForms() throws IOException {
		return files;
	}

	public void setSerializedForm(int index, int hash, InputStream is)
			throws IOException {
		File f = nextFile();
		log.debug("Setting serialised form for index " + index + " ...");
		IOUtils.copy(is, new FileOutputStream(f));
		log.debug("   ...finished.");
		files.set(index, f);
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/DoubleArrayCache.java <==
package org.katlas.JavaKh.utils;

import gnu.trove.TObjectHashingStrategy;

import java.util.Arrays;

public class DoubleArrayCache extends HashCodeCache<byte[][]> implements Cache<byte[][]> {

  public DoubleArrayCache() {
    super(new DoubleArrayHashingStrategy());
  }

  private static class DoubleArrayHashingStrategy implements TObjectHashingStrategy<byte[][]> {
    private static final long serialVersionUID = 746582354L;

    public int computeHashCode(byte[][] array) {
      return Arrays.deepHashCode(array);
    }

    public boolean equals(byte[][] o1, byte[][] o2) {
      return Arrays.deepEquals(o1, o2);
    }
  }

}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/HashCodeCache.java <==
package org.katlas.JavaKh.utils;

import gnu.trove.THashSet;
import gnu.trove.TObjectHashingStrategy;

import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;

public class HashCodeCache<E> extends THashSet<E> implements Cache<E> {

  private static final Log  log    = LogFactory.getLog(HashCodeCache.class);

  private transient long    hits   = 0;
  private transient long    checks = 0;
  
  public HashCodeCache() {
    super();
  }
  
  public HashCodeCache(TObjectHashingStrategy<E> strategy) {
    super(strategy);
  }
  
  @SuppressWarnings("unchecked")
  public synchronized E cache(E e) {
    ++checks;
    
    int i = index(e);
    if(i == -1) {
      add(e);
      return e;
    } else {
      E result = (E) _set[i];
      if(e != result && !_hashingStrategy.equals(e, result)) {
        if (_hashingStrategy.computeHashCode(result) != _hashingStrategy.computeHashCode(e)) {
          log.info("Hashcode has mysteriously changed?");
        }
        // hash collision...
      } else {
        ++hits;
        return result;
      }
      add(e);
      return e;
    }
  }

  public long getNumberOfChecks() {
    return checks;
  }

  public long getNumberOfHits() {
    return hits;
  }

}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/LimitedSizeInputStream.java <==
package org.katlas.JavaKh.utils;

import java.io.FilterInputStream;
import java.io.IOException;
import java.io.InputStream;

/**
 * An <code>InputStream</code> which reads only up to a specific maximum 
number of bytes.
 * 
 * "Borrowed" from http://mail-archives.apache.org/mod_mbox/hc-dev/200310.mbox/%3C200310101247.40166.ck@rrzn.uni-hannover.de%3E
 * 
 * @author Christian Kohlschütter
 * @version $Id$
 */
public class LimitedSizeInputStream extends FilterInputStream {
    private long max;
    private long count = 0;
    private boolean pastEOF = false;
    private long mark = 0;

    /**
     * Creates a new <code>LimitedSizeInputStream</code> using the given
     * underlying <code>InputStream</code>, reading a maximum of 
<code>maxBytes</code>
     * bytes from that stream.
     */
    public LimitedSizeInputStream(InputStream in, long maxBytes) {
        super(in);
        setLimit(maxBytes);
        resetByteCounter();
    }
    
    /**
     * Returns the current limit.
     * 
     * @return  Maximum number of bytes to be read.
     */
    public long getLimit() {
        return max;
    }
    
    /**
     * Sets the new limit.
     * 
     * @param   maxBytes  Maximum number of bytes to be read.
     */
    public void setLimit(long maxBytes) {
        long oldMax = max;
        this.max = Math.max(0,maxBytes);
        if(max < oldMax) {
            pastEOF = true;
        }
    }
    
    /**
     * Returns the number of bytes read/skipped.
     * 
     * @return  Number of consumed bytes.
     */
    public long getByteCounter() {
        return count;
    }
    
    /**
     * Resets the read-bytes counter to 0.
     */
    public void resetByteCounter() {
        count = 0;
        mark = 0;
        pastEOF = false;
    }

    /* (non-Javadoc)
     * @see java.io.InputStream#read()
     */
    public int read() throws IOException {
        if(pastEOF) {
            return -1;
        }
        if(max != 0 && count >= max) {
            pastEOF = true;
            return -1;
        }
        
        int b = in.read();
        if(b >= 0) {
            count++;
        } else {
            pastEOF = true;
        }
        return b;
    }

    /* (non-Javadoc)
     * @see java.io.InputStream#available()
     */
    public int available() throws IOException {
        if(max != 0 && count >= max) {
            return 0;
        }
        return Math.min(in.available(), (int)(max-count));
    }

    /* (non-Javadoc)
     * @see java.io.InputStream#close()
     */
    public void close() throws IOException {
        in.close();
    }

    /* (non-Javadoc)
     * @see java.io.InputStream#mark(int)
     */
    public synchronized void mark(int readlimit) {
        in.mark(readlimit);
        mark = count;
    }

    /* (non-Javadoc)
     * @see java.io.InputStream#read(byte[], int, int)
     */
    public int read(byte[] b, int off, int len) throws IOException {
        if(pastEOF) {
            return -1;
        }
        if(max != 0) {
            if(count >= max) {
                return -1;
            }
            len = Math.min(len, (int)(max-count));
        }
        if(len <= 0) {
            return 0;
        }

        int r = in.read(b, off, len);
        count += r;
        if(count >= max || r == -1) {
            pastEOF = true;
        }
        return r;
    }

    /* (non-Javadoc)
     * @see java.io.InputStream#read(byte[])
     */
    public int read(byte[] b) throws IOException {
        return read(b, 0, b.length);
    }

    /* (non-Javadoc)
     * @see java.io.InputStream#reset()
     */
    public synchronized void reset() throws IOException {
        in.reset();
        count = mark;
        pastEOF = (count > max);
    }

    /* (non-Javadoc)
     * @see java.io.InputStream#skip(long)
     */
    public long skip(long n) throws IOException {
        if(pastEOF) {
            return 0;
        }
        if(max != 0) {
            n = Math.min(n, max-count);
        }
        long skipped = in.skip(n);
        count += skipped;
        if(count >= max) {
            pastEOF = true;
        }
        return skipped;
    }
}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/NonNullValueMapWrapper.java <==
package org.katlas.JavaKh.utils;

import java.util.Collection;
import java.util.Map;
import java.util.Set;

public class NonNullValueMapWrapper<K, V> implements Map<K, V> {

	private final Map<K, V> internalMap;

	public NonNullValueMapWrapper(Map<K, V> internalMap) {
		for(V v : internalMap.values()) {
			if(v == null) {
				throw new IllegalArgumentException("Cannot wrap a map which already contains null values.");
			}
		}
		this.internalMap = internalMap;
	}
	
	public void clear() {
		internalMap.clear();
	}

	public boolean containsKey(Object key) {
		return internalMap.containsKey(key);
	}

	public boolean containsValue(Object value) {
		return internalMap.containsValue(value);
	}

	public Set<java.util.Map.Entry<K, V>> entrySet() {
		return internalMap.entrySet();
	}

	public V get(Object key) {
		return internalMap.get(key);
	}

	public boolean isEmpty() {
		return internalMap.isEmpty();
	}

	public Set<K> keySet() {
		return internalMap.keySet();
	}

	public V put(K key, V value) {
		if(value == null) {
			throw new IllegalArgumentException("Tried to add a null value.");
		}
		return internalMap.put(key, value);
	}

	public void putAll(Map<? extends K, ? extends V> m) {
		for(K k : m.keySet()) {
			put(k, m.get(k));
		}
	}

	public V remove(Object key) {
		return internalMap.remove(key);
	}

	public int size() {
		return internalMap.size();
	}

	public Collection<V> values() {
		return internalMap.values();
	}

}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/RedBlackIntegerTree.java <==
package org.katlas.JavaKh.utils;

import java.util.Iterator;

import net.tqft.iterables.AbstractIterator;

/* Copyright (c) 2008 the authors listed at the following URL, and/or
the authors of referenced articles or incorporated external code:
http://en.literateprograms.org/Red-black_tree_(Java)?action=history&offset=20080130152141

Permission is hereby granted, free of charge, to any person obtaining
a copy of this software and associated documentation files (the
"Software"), to deal in the Software without restriction, including
without limitation the rights to use, copy, modify, merge, publish,
distribute, sublicense, and/or sell copies of the Software, and to
permit persons to whom the Software is furnished to do so, subject to
the following conditions:

The above copyright notice and this permission notice shall be
included in all copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND,
EXPRESS OR IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF
MERCHANTABILITY, FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT.
IN NO EVENT SHALL THE AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY
CLAIM, DAMAGES OR OTHER LIABILITY, WHETHER IN AN ACTION OF CONTRACT,
TORT OR OTHERWISE, ARISING FROM, OUT OF OR IN CONNECTION WITH THE
SOFTWARE OR THE USE OR OTHER DEALINGS IN THE SOFTWARE.

Retrieved from: http://en.literateprograms.org/Red-black_tree_(Java)?oldid=12375
*/

enum Color { RED, BLACK }

class Node<V>
{
    public int key;
    public V value;
    public Node<V> left;
    public Node<V> right;
    public Node<V> parent;
    public Color color;

    public Node(int key, V value, Color nodeColor, Node<V> left, Node<V> right) {
        this.key = key;
        this.value = value;
        this.color = nodeColor;
        this.left = left;
        this.right = right;
        if (left  != null)  left.parent = this;
        if (right != null) right.parent = this;
        this.parent = null;
    }

    public Node<V> grandparent() {
        assert parent != null; // Not the root node
        assert parent.parent != null; // Not child of root
        return parent.parent;
    }

    public Node<V> sibling() {
        assert parent != null; // Root node has no sibling
        if (this == parent.left)
            return parent.right;
        else
            return parent.left;
    }

    public Node<V> uncle() {
        assert parent != null; // Root node has no uncle
        assert parent.parent != null; // Children of root have no uncle
        return parent.sibling();
    }

    public Node<V> greatestDescendent() {
		Node<V> n = this;
		while (n.right != null) {
			n = n.right;
		}
		return n;
	}
    
    public Node<V> leastDescendent() {
		Node<V> n = this;
		while (n.left != null) {
			n = n.left;
		}
		return n;
	}
    
    public Node<V> predecessor() {
    	if(left == null) {
    		if(parent == null) return null;
    	
    		Node<V> n = this;
    		while(n == n.parent.left) {
    			n = n.parent;
    			if(n.parent == null) {
    				return null;
    			}
    		}
    		return n.parent;
    	} else {
    		return left.greatestDescendent();
    	}
    }
    
    public Node<V> successor() {
    	if(right == null) {
    		if(parent == null) return null;
    	
    		Node<V> n = this;
    		while(n == n.parent.right) {
    			n = n.parent;
    			if(n.parent == null) {
    				return null;
    			}
    		}
    		return n.parent;
    	} else {
    		return right.leastDescendent();
    	}
    }
   
}

public class RedBlackIntegerTree<V>
{
	
	private int size;
	public Node<V> root;

    public RedBlackIntegerTree() {
    	size = 0;
        root = null;
    }

 
    private static Color nodeColor(Node<?> n) {
        return n == null ? Color.BLACK : n.color;
    }

    public void clear() {
    	size = 0;
    	root = null;
    }
    
    public Iterable<Integer> keys() {
    	return new Iterable<Integer>() {

			public Iterator<Integer> iterator() {
				return new AbstractIterator<Integer>() {

					Node<V> next = (root == null) ? null : root.leastDescendent();
					
					@Override
					public boolean hasNext() {
						return next != null;
					}

					@Override
					protected Integer returnNext() {
						int r = next.key;
						next = next.successor();
						return r;
					}
			
				};
			} 
    		
    	};
    	
//    	if(null == root) {
//    		return Iterables.emptyIterable();
//    	} else {
//    	return Iterables.transform(root.descendents(), new Transformer<Node<V>, Integer>() {
//			public Integer evaluate(Node<V> s) {
//				return s.key;
//			}
//    		});
//    	}
    }
    
    private Node<V> getNode(int key) {
        Node<V> n = root;
        while (n != null) {
            int compResult = key - n.key;
            if (compResult == 0) {
                return n;
            } else if (compResult < 0) {
                n = n.left;
            } else {
                assert compResult > 0;
                n = n.right;
            }
        }
        return n;
    }

    public boolean containsKey(int key) {
    	return null != getNode(key);
    }
    
    public V get(int key) {
        Node<V> n = getNode(key);
        return n == null ? null : n.value;
    }

    public void decrementIndexesAbove(int key) {
    	if(root == null) return;
		Node<V> node = root.greatestDescendent();
		while(node != null && node.key > key) {
			--node.key;
			node = node.predecessor();
		}
	}
    
    private void rotateLeft(Node<V> n) {
        Node<V> r = n.right;
        replaceNode(n, r);
        n.right = r.left;
        if (r.left != null) {
            r.left.parent = n;
        }
        r.left = n;
        n.parent = r;
    }

    private void rotateRight(Node<V> n) {
        Node<V> l = n.left;
        replaceNode(n, l);
        n.left = l.right;
        if (l.right != null) {
            l.right.parent = n;
        }
        l.right = n;
        n.parent = l;
    }

    private void replaceNode(Node<V> oldn, Node<V> newn) {
        if (oldn.parent == null) {
            root = newn;
        } else {
            if (oldn == oldn.parent.left)
                oldn.parent.left = newn;
            else
                oldn.parent.right = newn;
        }
        if (newn != null) {
            newn.parent = oldn.parent;
        }
    }

    public void put(int key, V value) {
        Node<V> insertedNode = new Node<V>(key, value, Color.RED, null, null);
        if (root == null) {
            root = insertedNode;
        } else {
            Node<V> n = root;
            while (true) {
                int compResult = key - n.key;
                if (compResult == 0) {
                    n.value = value;
                    return;
                } else if (compResult < 0) {
                    if (n.left == null) {
                        n.left = insertedNode;
                        break;
                    } else {
                        n = n.left;
                    }
                } else {
                    assert compResult > 0;
                    if (n.right == null) {
                        n.right = insertedNode;
                        break;
                    } else {
                        n = n.right;
                    }
                }
            }
            insertedNode.parent = n;
        }
        ++size;
        insertCase1(insertedNode);
    }

    private void insertCase1(Node<V> n) {
        if (n.parent == null)
            n.color = Color.BLACK;
        else
            insertCase2(n);
    }

    private void insertCase2(Node<V> n) {
        if (nodeColor(n.parent) == Color.BLACK)
            return; // Tree is still valid
        else
            insertCase3(n);
    }

    void insertCase3(Node<V> n) {
        if (nodeColor(n.uncle()) == Color.RED) {
            n.parent.color = Color.BLACK;
            n.uncle().color = Color.BLACK;
            n.grandparent().color = Color.RED;
            insertCase1(n.grandparent());
        } else {
            insertCase4(n);
        }
    }

    void insertCase4(Node<V> n) {
        if (n == n.parent.right && n.parent == n.grandparent().left) {
            rotateLeft(n.parent);
            n = n.left;
        } else if (n == n.parent.left && n.parent == n.grandparent().right) {
            rotateRight(n.parent);
            n = n.right;
        }
        insertCase5(n);
    }

    void insertCase5(Node<V> n) {
        n.parent.color = Color.BLACK;
        n.grandparent().color = Color.RED;
        if (n == n.parent.left && n.parent == n.grandparent().left) {
            rotateRight(n.grandparent());
        } else {
            assert n == n.parent.right && n.parent == n.grandparent().right;
            rotateLeft(n.grandparent());
        }
    }

    public void remove(int key) {
        Node<V> n = getNode(key);
        if (n == null) {
            return;  // Key not found, do nothing
        } else {
        	--size;
        }
        if (n.left != null && n.right != null) {
            // Copy key/value from predecessor and then delete it instead
            Node<V> pred = n.left.greatestDescendent();
            n.key   = pred.key;
            n.value = pred.value;
            n = pred;
        }

        assert n.left == null || n.right == null;
        Node<V> child = (n.right == null) ? n.left : n.right;
        if (nodeColor(n) == Color.BLACK) {
            n.color = nodeColor(child);
            deleteCase1(n);
        }
        replaceNode(n, child);

    }

    private void deleteCase1(Node<V> n) {
        if (n.parent == null)
            return;
        else
            deleteCase2(n);
    }

    private void deleteCase2(Node<V> n) {
        if (nodeColor(n.sibling()) == Color.RED) {
            n.parent.color = Color.RED;
            n.sibling().color = Color.BLACK;
            if (n == n.parent.left)
                rotateLeft(n.parent);
            else
                rotateRight(n.parent);
        }
        deleteCase3(n);
    }

    private void deleteCase3(Node<V> n) {
        if (nodeColor(n.parent) == Color.BLACK &&
            nodeColor(n.sibling()) == Color.BLACK &&
            nodeColor(n.sibling().left) == Color.BLACK &&
            nodeColor(n.sibling().right) == Color.BLACK)
        {
            n.sibling().color = Color.RED;
            deleteCase1(n.parent);
        }
        else
            deleteCase4(n);
    }

    private void deleteCase4(Node<V> n) {
        if (nodeColor(n.parent) == Color.RED &&
            nodeColor(n.sibling()) == Color.BLACK &&
            nodeColor(n.sibling().left) == Color.BLACK &&
            nodeColor(n.sibling().right) == Color.BLACK)
        {
            n.sibling().color = Color.RED;
            n.parent.color = Color.BLACK;
        }
        else
            deleteCase5(n);
    }

    private void deleteCase5(Node<V> n) {
        if (n == n.parent.left &&
            nodeColor(n.sibling()) == Color.BLACK &&
            nodeColor(n.sibling().left) == Color.RED &&
            nodeColor(n.sibling().right) == Color.BLACK)
        {
            n.sibling().color = Color.RED;
            n.sibling().left.color = Color.BLACK;
            rotateRight(n.sibling());
        }
        else if (n == n.parent.right &&
                 nodeColor(n.sibling()) == Color.BLACK &&
                 nodeColor(n.sibling().right) == Color.RED &&
                 nodeColor(n.sibling().left) == Color.BLACK)
        {
            n.sibling().color = Color.RED;
            n.sibling().right.color = Color.BLACK;
            rotateLeft(n.sibling());
        }
        deleteCase6(n);
    }

    private void deleteCase6(Node<V> n) {
        n.sibling().color = nodeColor(n.parent);
        n.parent.color = Color.BLACK;
        if (n == n.parent.left) {
            assert nodeColor(n.sibling().right) == Color.RED;
            n.sibling().right.color = Color.BLACK;
            rotateLeft(n.parent);
        }
        else
        {
            assert nodeColor(n.sibling().left) == Color.RED;
            n.sibling().left.color = Color.BLACK;
            rotateRight(n.parent);
        }
    }


	public int size() {
		return size;
	}

}



==> JavaKh-v2/src/org/katlas/JavaKh/utils/SerializingList.java <==
package org.katlas.JavaKh.utils;
import java.io.File;
import java.io.IOException;
import java.io.InputStream;
import java.io.Serializable;
import java.util.List;


public interface SerializingList<E extends Serializable> extends List<E> {

	public List<File> getSerializedForms() throws IOException;
	public void setSerializedForm(int index, int hash, InputStream is) throws IOException;
		
}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/SoftHashMap.java <==
package org.katlas.JavaKh.utils;

//: SoftHashMap.java
import java.util.*;
import java.lang.ref.*;

public class SoftHashMap<K, V> extends AbstractMap<K, V> {
  /** The internal HashMap that will hold the SoftReference. */
  private final Map<K, SoftReference<V>> hash = new HashMap<K, SoftReference<V>>();
  /** The number of "hard" references to hold internally. */
  private final int HARD_SIZE;
  /** The FIFO list of hard references, order of last access. */
  private final LinkedList<V> hardCache = new LinkedList<V>();
  /** Reference queue for cleared SoftReference objects. */
  private final ReferenceQueue<V> queue = new ReferenceQueue<V>();

  public SoftHashMap() { this(0); }
  public SoftHashMap(int hardSize) { HARD_SIZE = hardSize; }

  public V get(Object key) {
    V result = null;
    // We get the SoftReference represented by that key
    SoftReference<V> soft_ref = hash.get(key);
    if (soft_ref != null) {
      // From the SoftReference we get the value, which can be
      // null if it was not in the map, or it was removed in
      // the processQueue() method defined below
      result = soft_ref.get();
      if (result == null) {
        // If the value has been garbage collected, remove the
        // entry from the HashMap.
        hash.remove(key);
      } else {
        // We now add this object to the beginning of the hard
        // reference queue.  One reference can occur more than
        // once, because lookups of the FIFO queue are slow, so
        // we don't want to search through it each time to remove
        // duplicates.
        hardCache.addFirst(result);
        if (hardCache.size() > HARD_SIZE) {
          // Remove the last entry if list longer than HARD_SIZE
          hardCache.removeLast();
        }
      }
    }
    return result;
  }

  /** We define our own subclass of SoftReference which contains
   not only the value but also the key to make it easier to find
   the entry in the HashMap after it's been garbage collected. */
  private class SoftValue extends SoftReference<V> {
    private final K key; // always make data member final
    private SoftValue(V k, K key, ReferenceQueue<V> q) {
      super(k, q);
      this.key = key;
    }
  }

  /** Here we go through the ReferenceQueue and remove garbage
   collected SoftValue objects from the HashMap by looking them
   up using the SoftValue.key data member. */
  private void processQueue() {
    SoftValue sv;
    while ((sv = (SoftValue) queue.poll()) != null) {
      hash.remove(sv.key); // we can access private data!
    }
  }
  /** Here we put the key, value pair into the HashMap using
   a SoftValue object. */
  public V put(K key, V value) {
    processQueue(); // throw out garbage collected values first
    SoftReference<V> sr = hash.put(key, new SoftValue(value, key, queue));
    return sr == null ? null : sr.get();
  }
  public V remove(Object key) {
    processQueue(); // throw out garbage collected values first
    return hash.remove(key).get();
  }
  public void clear() {
    hardCache.clear();
    processQueue(); // throw out garbage collected values
    hash.clear();
  }
  public int size() {
    processQueue(); // throw out garbage collected values first
    return hash.size();
  }
  public Set<Map.Entry<K, V>> entrySet() {
    // no, no, you may NOT do that!!! GRRR
    throw new UnsupportedOperationException();
  }
}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/SoftReferenceCachingList.java <==
package org.katlas.JavaKh.utils;
import java.io.File;
import java.io.IOException;
import java.io.InputStream;
import java.io.Serializable;
import java.lang.ref.Reference;
import java.lang.ref.SoftReference;
import java.util.AbstractList;
import java.util.ArrayList;
import java.util.List;

import org.apache.commons.logging.Log;
import org.apache.commons.logging.LogFactory;

public class SoftReferenceCachingList<Element extends Serializable> extends AbstractList<Element> implements SerializingList<Element> {
	@SuppressWarnings("unused")
	private static final Log log = LogFactory.getLog(SoftReferenceCachingList.class);

	private final SerializingList<Element> innerList;
	private final List<SoftReference<Element>> softReferenceList;
	
	public SoftReferenceCachingList(SerializingList<Element> innerList) {
		this.innerList = innerList;
		this.softReferenceList = new ArrayList<SoftReference<Element>>(innerList.size());
		for(@SuppressWarnings("unused") Element e : innerList) {
			this.softReferenceList.add(null);
		}
	}
	
	@Override
	public synchronized Element get(int index) {
		// try to use a SoftReference
		Reference<Element> reference = softReferenceList.get(index);
		if(reference != null) {
			Element element = reference.get();
			if(element != null) {
				return element;
			}
		}
		
		// otherwise, retrieve from the innerList, and save a SoftReference
		Element element = innerList.get(index);
		softReferenceList.set(index, new SoftReference<Element>(element));
		return element;
	}
	
	@Override
	public synchronized int size() {
		return innerList.size();
	}
	
	@Override
	public synchronized boolean add(Element element) {		
		innerList.add(element);
		softReferenceList.add(new SoftReference<Element>(element));	
		return true;
	}

	@Override
	public synchronized void add(int index, Element element) {
		innerList.add(index, element);
		softReferenceList.add(index, new SoftReference<Element>(element));
	}
	
	@Override
	public synchronized void clear() {
		softReferenceList.clear();
		innerList.clear();
	}

	@Override
	public synchronized Element remove(int index) {
		softReferenceList.remove(index);
		innerList.remove(index);		
		return null;
	}

	@Override
	public synchronized Element set(int index, Element element) {
		innerList.set(index, element);
		softReferenceList.set(index, new SoftReference<Element>(element));
		return null;
	}

	public List<File> getSerializedForms() throws IOException {
		return innerList.getSerializedForms();
	}

	public synchronized void setSerializedForm(int index, int hash, InputStream is)
			throws IOException {
		softReferenceList.set(index, null);
		innerList.setSerializedForm(index, hash, is);
	}
	
}


==> JavaKh-v2/src/org/katlas/JavaKh/utils/TrivialCache.java <==
package org.katlas.JavaKh.utils;

public class TrivialCache<E> implements Cache<E> {

	private transient long checks = 0;
	
	public E cache(E e) {
		++checks;
		return e;
	}

	public void clear() {
	}

	public int size() {
		return 0;
	}

	public long getNumberOfHits() {
		return 0;
	}

	public long getNumberOfChecks() {
		return checks;
	}

	
}


==> JavaKh-v2/test/org/katlas/JavaKh/test/BigTorusKnotTests.java <==
package org.katlas.JavaKh.test;

import static org.junit.Assert.assertEquals;

import java.io.BufferedReader;
import java.io.IOException;
import java.io.StringReader;

import org.junit.BeforeClass;
import org.junit.Test;
import org.katlas.JavaKh.JavaKh;
import org.katlas.JavaKh.Komplex;
import org.katlas.JavaKh.algebra.rings.Rational;
import org.katlas.JavaKh.algebra.rings.Rings;


public class BigTorusKnotTests {

	private static final String pdT76 = "PD[X[13, 25, 14, 24], X[3, 15, 4, 14], X[2, 26, 3, 25], X[12, 36, 13, 35], X[1, 37, 2, 36], X[23, 35, 24, 34], X[70, 48, 1, 47], X[11, 47, 12, 46], X[22, 46, 23, 45], X[33, 45, 34, 44], X[10, 58, 11, 57], X[21, 57, 22, 56], X[32, 56, 33, 55], X[43, 55, 44, 54], X[69, 59, 70, 58], X[59, 49, 60, 48], X[60, 38, 61, 37], X[61, 27, 62, 26], X[49, 39, 50, 38], X[50, 28, 51, 27], X[62, 16, 63, 15], X[63, 5, 64, 4], X[51, 17, 52, 16], X[52, 6, 53, 5], X[53, 65, 54, 64], X[39, 29, 40, 28], X[40, 18, 41, 17], X[42, 66, 43, 65], X[41, 7, 42, 6], X[9, 69, 10, 68], X[20, 68, 21, 67], X[31, 67, 32, 66], X[29, 19, 30, 18], X[19, 9, 20, 8], X[30, 8, 31, 7]]";
	private static final String T76_polynomial = "q^29*t^0 + q^31*t^0 + q^33*t^2 + q^37*t^3 + q^35*t^4 + q^37*t^4 + q^39*t^5 + q^41*t^5 + q^37*t^6 + q^39*t^6 + q^41*t^7 + q^43*t^7 + q^39*t^8 + 2*q^41*t^8 + q^43*t^9 + 2*q^45*t^9 + q^41*t^10 + 2*q^43*t^10 + q^45*t^11 + 3*q^47*t^11 + 2*q^45*t^12 + q^47*t^12 + q^51*t^12 + 3*q^49*t^13 + q^51*t^13 + q^47*t^14 + q^49*t^14 + q^53*t^14 + 2*q^51*t^15 + 2*q^53*t^15 + q^49*t^16 + q^51*t^16 + q^55*t^16 + q^57*t^16 + q^53*t^17 + q^55*t^17 + q^53*t^18 + q^57*t^19 ";
	
	private static final String pdT87 = "PD[X[32, 60, 33, 59], X[33, 47, 34, 46], X[45, 59, 46, 58], X[44, 72, 45, 71], X[31, 73, 32, 72], X[57, 71, 58, 70], X[19, 61, 20, 60], X[18, 74, 19, 73], X[20, 48, 21, 47], X[21, 35, 22, 34], X[6, 62, 7, 61], X[7, 49, 8, 48], X[5, 75, 6, 74], X[8, 36, 9, 35], X[9, 23, 10, 22], X[30, 86, 31, 85], X[43, 85, 44, 84], X[56, 84, 57, 83], X[17, 87, 18, 86], X[69, 83, 70, 82], X[4, 88, 5, 87], X[88, 76, 89, 75], X[89, 63, 90, 62], X[76, 64, 77, 63], X[90, 50, 91, 49], X[77, 51, 78, 50], X[91, 37, 92, 36], X[78, 38, 79, 37], X[92, 24, 93, 23], X[79, 25, 80, 24], X[93, 11, 94, 10], X[80, 12, 81, 11], X[81, 95, 82, 94], X[64, 52, 65, 51], X[16, 4, 17, 3], X[68, 96, 69, 95], X[67, 13, 68, 12], X[66, 26, 67, 25], X[65, 39, 66, 38], X[55, 1, 56, 96], X[52, 40, 53, 39], X[54, 14, 55, 13], X[53, 27, 54, 26], X[40, 28, 41, 27], X[28, 16, 29, 15], X[41, 15, 42, 14], X[42, 2, 43, 1], X[29, 3, 30, 2]]";
	private static final String T87_polynomial = "q^41*t^0 + q^43*t^0 + q^45*t^2 + q^49*t^3 + q^47*t^4 + q^49*t^4 + q^51*t^5 + q^53*t^5 + q^49*t^6 + q^51*t^6 + q^53*t^7 + q^55*t^7 + q^51*t^8 + 2*q^53*t^8 + q^55*t^9 + 2*q^57*t^9 + q^53*t^10 + 2*q^55*t^10 + q^57*t^11 + 3*q^59*t^11 + q^55*t^12 + 3*q^57*t^12 + q^59*t^12 + q^63*t^12 + q^59*t^13 + 4*q^61*t^13 + q^63*t^13 + 2*q^59*t^14 + q^61*t^14 + q^65*t^14 + 4*q^63*t^15 + 2*q^65*t^15 + 2*q^61*t^16 + 2*q^63*t^16 + 2*q^67*t^16 + q^69*t^16 + 3*q^65*t^17 + 3*q^67*t^17 + q^63*t^18 + 2*q^65*t^18 + q^69*t^18 + q^71*t^18 + 2*q^67*t^19 + 3*q^69*t^19 + q^65*t^20 + 2*q^67*t^20 + q^71*t^20 + q^73*t^20 + q^69*t^21 + 3*q^71*t^21 + q^69*t^22 + q^75*t^22 + 2*q^73*t^23 + q^71*t^24 + q^73*t^24 + q^77*t^24 + q^75*t^25 + q^77*t^25 ";

	@BeforeClass
	public static void setUpBeforeClass() throws Exception {
		JavaKh.inMemory = false;
		
		Rings.setRing("Rational");
	}
	
	private int[][] parseKnot(String pd) throws IOException {
		BufferedReader br = new BufferedReader(new StringReader(pd));
		return Komplex.getPD(br);
	}
	
	private Komplex<Rational> createComplex(int[][] knot) {
		return Komplex.generateFast(knot, Komplex.getSigns(knot), false, false, JavaKh.inMemory);
	}
	
	private Komplex<Rational> createComplex(String pd) throws IOException {
		return createComplex(parseKnot(pd));
	}
	
	@Test
	public void testT76() throws IOException {
		assertEquals(T76_polynomial, createComplex(pdT76).Kh());
	}

	@Test
	public void testT87() throws IOException {
		assertEquals(T87_polynomial, createComplex(pdT87).Kh());
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/IntBigTorusKnotTests.java <==
package org.katlas.JavaKh.test;

import static org.junit.Assert.assertEquals;

import java.io.BufferedReader;
import java.io.IOException;
import java.io.StringReader;

import org.junit.BeforeClass;
import org.junit.Test;
import org.katlas.JavaKh.Komplex;
import org.katlas.JavaKh.algebra.rings.Int;
import org.katlas.JavaKh.algebra.rings.Rings;


public class IntBigTorusKnotTests {

	private static final String pdT76 = "PD[X[13, 25, 14, 24], X[3, 15, 4, 14], X[2, 26, 3, 25], X[12, 36, 13, 35], X[1, 37, 2, 36], X[23, 35, 24, 34], X[70, 48, 1, 47], X[11, 47, 12, 46], X[22, 46, 23, 45], X[33, 45, 34, 44], X[10, 58, 11, 57], X[21, 57, 22, 56], X[32, 56, 33, 55], X[43, 55, 44, 54], X[69, 59, 70, 58], X[59, 49, 60, 48], X[60, 38, 61, 37], X[61, 27, 62, 26], X[49, 39, 50, 38], X[50, 28, 51, 27], X[62, 16, 63, 15], X[63, 5, 64, 4], X[51, 17, 52, 16], X[52, 6, 53, 5], X[53, 65, 54, 64], X[39, 29, 40, 28], X[40, 18, 41, 17], X[42, 66, 43, 65], X[41, 7, 42, 6], X[9, 69, 10, 68], X[20, 68, 21, 67], X[31, 67, 32, 66], X[29, 19, 30, 18], X[19, 9, 20, 8], X[30, 8, 31, 7]]";
	private static final String T76_zmodule = "q^29*t^0*Z[0] + q^31*t^0*Z[0] + q^33*t^2*Z[0] + q^35*t^3*Z[2] + q^37*t^3*Z[0] + q^35*t^4*Z[0] + q^37*t^4*Z[0] + q^39*t^5*Z[0] + q^41*t^5*Z[0] + q^37*t^6*Z[0] + q^39*t^6*Z[0] + q^39*t^7*Z[2] + q^41*t^7*Z[0,2] + q^43*t^7*Z[0] + q^39*t^8*Z[0] + q^41*t^8*Z[0,0] + q^43*t^9*Z[0,2] + q^45*t^9*Z[0,0] + q^41*t^10*Z[0] + q^43*t^10*Z[0,0] + q^45*t^10*Z[2] + q^47*t^10*Z[2] + q^43*t^11*Z[2] + q^45*t^11*Z[0,2,2] + q^47*t^11*Z[0,0,0] + q^45*t^12*Z[0,0] + q^47*t^12*Z[0] + q^49*t^12*Z[2,5] + q^51*t^12*Z[0] + q^47*t^13*Z[2,2] + q^49*t^13*Z[0,0,0,2] + q^51*t^13*Z[0] + q^47*t^14*Z[0] + q^49*t^14*Z[0,2] + q^51*t^14*Z[2,2] + q^53*t^14*Z[0] + q^49*t^15*Z[2] + q^51*t^15*Z[0,0,2] + q^53*t^15*Z[0,0] + q^49*t^16*Z[0] + q^51*t^16*Z[0] + q^53*t^16*Z[2] + q^55*t^16*Z[0,2] + q^57*t^16*Z[0] + q^51*t^17*Z[2] + q^53*t^17*Z[0,2] + q^55*t^17*Z[0] + q^53*t^18*Z[0,2] + q^55*t^18*Z[2,2] + q^57*t^18*Z[4] + q^55*t^19*Z[2,3] + q^57*t^19*Z[0] + q^57*t^20*Z[2] + q^59*t^20*Z[2,3] + q^61*t^20*Z[3] + q^59*t^21*Z[2] + q^61*t^21*Z[2]";
	
//	private static final String pdT87 = "PD[X[32, 60, 33, 59], X[33, 47, 34, 46], X[45, 59, 46, 58], X[44, 72, 45, 71], X[31, 73, 32, 72], X[57, 71, 58, 70], X[19, 61, 20, 60], X[18, 74, 19, 73], X[20, 48, 21, 47], X[21, 35, 22, 34], X[6, 62, 7, 61], X[7, 49, 8, 48], X[5, 75, 6, 74], X[8, 36, 9, 35], X[9, 23, 10, 22], X[30, 86, 31, 85], X[43, 85, 44, 84], X[56, 84, 57, 83], X[17, 87, 18, 86], X[69, 83, 70, 82], X[4, 88, 5, 87], X[88, 76, 89, 75], X[89, 63, 90, 62], X[76, 64, 77, 63], X[90, 50, 91, 49], X[77, 51, 78, 50], X[91, 37, 92, 36], X[78, 38, 79, 37], X[92, 24, 93, 23], X[79, 25, 80, 24], X[93, 11, 94, 10], X[80, 12, 81, 11], X[81, 95, 82, 94], X[64, 52, 65, 51], X[16, 4, 17, 3], X[68, 96, 69, 95], X[67, 13, 68, 12], X[66, 26, 67, 25], X[65, 39, 66, 38], X[55, 1, 56, 96], X[52, 40, 53, 39], X[54, 14, 55, 13], X[53, 27, 54, 26], X[40, 28, 41, 27], X[28, 16, 29, 15], X[41, 15, 42, 14], X[42, 2, 43, 1], X[29, 3, 30, 2]]";
//	private static final String T87_zmodule = "";
	
	
	@BeforeClass
	public static void setUpBeforeClass() throws Exception {
		Rings.setRing("Int");
	}
	
	private int[][] parseKnot(String pd) throws IOException {
		BufferedReader br = new BufferedReader(new StringReader(pd));
		return Komplex.getPD(br);
	}
	
	private Komplex<Int> createComplex(int[][] knot) {
		return Komplex.generateFast(knot, Komplex.getSigns(knot), false, false, true);
	}
	
	private Komplex<Int> createComplex(String pd) throws IOException {
		return createComplex(parseKnot(pd));
	}
	
	@Test
	public void testT76() throws IOException {
		assertEquals(T76_zmodule, createComplex(pdT76).KhForZ());
	}

//	@Test
//	public void testT87() throws IOException {
//		assertEquals(T87_zmodule, createComplex(pdT87).KhForZ());
//	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/IntTorusKnotTests.java <==
package org.katlas.JavaKh.test;

import static org.junit.Assert.assertEquals;

import java.io.BufferedReader;
import java.io.IOException;
import java.io.StringReader;

import org.junit.BeforeClass;
import org.junit.Test;
import org.katlas.JavaKh.Komplex;
import org.katlas.JavaKh.algebra.rings.Int;
import org.katlas.JavaKh.algebra.rings.Rings;


public class IntTorusKnotTests {

	private static final String pdT43 = "PD[X[4,16,5,15],X[5,11,6,10],X[16,12,1,11],X[1,7,2,6],X[12,8,13,7],X[9,15,10,14],X[13,3,14,2],X[8,4,9,3]]";
	private static final String T43_zmodule = "q^5*t^0*Z[0] + q^7*t^0*Z[0] + q^9*t^2*Z[0] + q^11*t^3*Z[2] + q^13*t^3*Z[0] + q^11*t^4*Z[0] + q^13*t^4*Z[0] + q^15*t^5*Z[0] + q^17*t^5*Z[0]";
	
	private static final String pdT65 = "PD[X[1, 31, 2, 30], X[48, 40, 1, 39], X[40, 32, 41, 31], X[10, 30, 11, 29], X[9, 39, 10, 38], X[8, 48, 9, 47], X[11, 21, 12, 20], X[19, 29, 20, 28], X[2, 22, 3, 21], X[3, 13, 4, 12], X[18, 38, 19, 37], X[17, 47, 18, 46], X[41, 23, 42, 22], X[16, 8, 17, 7], X[32, 24, 33, 23], X[42, 14, 43, 13], X[33, 15, 34, 14], X[24, 16, 25, 15], X[43, 5, 44, 4], X[34, 6, 35, 5], X[25, 7, 26, 6], X[35, 45, 36, 44], X[26, 46, 27, 45], X[27, 37, 28, 36]]";
	private static final String T65_zmodule = "q^19*t^0*Z[0] + q^21*t^0*Z[0] + q^23*t^2*Z[0] + q^25*t^3*Z[2] + q^27*t^3*Z[0] + q^25*t^4*Z[0] + q^27*t^4*Z[0] + q^29*t^5*Z[0] + q^31*t^5*Z[0] + q^27*t^6*Z[0] + q^29*t^6*Z[0] + q^29*t^7*Z[2] + q^31*t^7*Z[0,2] + q^33*t^7*Z[0] + q^29*t^8*Z[0] + q^31*t^8*Z[0,0] + q^33*t^9*Z[0,2] + q^35*t^9*Z[0,0] + q^33*t^10*Z[0] + q^35*t^10*Z[2] + q^37*t^10*Z[2] + q^35*t^11*Z[2,5] + q^37*t^11*Z[0,0] + q^35*t^12*Z[0] + q^37*t^12*Z[0] + q^39*t^12*Z[2,5] + q^41*t^12*Z[0] + q^39*t^13*Z[0] + q^41*t^13*Z[0] + q^43*t^14*Z[3]";
	
	@BeforeClass
	public static void setUpBeforeClass() throws Exception {
		Rings.setRing("Int");
	}
	
	private int[][] parseKnot(String pd) throws IOException {
		BufferedReader br = new BufferedReader(new StringReader(pd));
		return Komplex.getPD(br);
	}
	
	private Komplex<Int> createComplex(int[][] knot) {
		return Komplex.generateFast(knot, Komplex.getSigns(knot), false, false, true);
	}
	
	private Komplex<Int> createComplex(String pd) throws IOException {
		return createComplex(parseKnot(pd));
	}
	
	@Test
	public void testT43() throws IOException {
		assertEquals(T43_zmodule, createComplex(pdT43).KhForZ());
	}

	@Test
	public void testT65() throws IOException {
		assertEquals(T65_zmodule, createComplex(pdT65).KhForZ());
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/MatrixRow/ArrayRowTest.java <==
package org.katlas.JavaKh.test.MatrixRow;


import org.junit.Before;
import org.katlas.JavaKh.rows.ArrayRow;

public class ArrayRowTest extends MatrixRowTest<ArrayRow<String>> {

	@Before
	public void setUp() throws Exception {
		row = new ArrayRow<String>(12);
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/MatrixRow/DoublyLinkedListRowTest.java <==
package org.katlas.JavaKh.test.MatrixRow;


import org.junit.Before;
import org.katlas.JavaKh.rows.DoublyLinkedListRow;

public class DoublyLinkedListRowTest extends MatrixRowTest<DoublyLinkedListRow<String>> {

	@Before
	public void setUp() throws Exception {
		row = new DoublyLinkedListRow<String>();
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/MatrixRow/LinkedListRowTest.java <==
package org.katlas.JavaKh.test.MatrixRow;


import org.junit.Before;
import org.katlas.JavaKh.rows.LinkedListRow;

public class LinkedListRowTest extends MatrixRowTest<LinkedListRow<String>> {

	@Before
	public void setUp() throws Exception {
		row = new LinkedListRow<String>();
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/MatrixRow/MaskedArrayRowTest.java <==
package org.katlas.JavaKh.test.MatrixRow;


import org.junit.Before;
import org.katlas.JavaKh.rows.MaskedArrayRow;

public class MaskedArrayRowTest extends MatrixRowTest<MaskedArrayRow<String>> {

	@Before
	public void setUp() throws Exception {
		row = new MaskedArrayRow<String>(12);
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/MatrixRow/MatrixRowTest.java <==
package org.katlas.JavaKh.test.MatrixRow;

import static org.junit.Assert.assertEquals;
import static org.junit.Assert.assertFalse;
import static org.junit.Assert.assertTrue;

import java.util.ArrayList;
import java.util.Arrays;
import java.util.Collections;
import java.util.Iterator;
import java.util.List;

import org.junit.Test;
import org.katlas.JavaKh.rows.MatrixRow;

public abstract class MatrixRowTest<Row extends MatrixRow<String>> {

	protected Row row;

	@Test
	public void testPut1() {
		row.put(2, "1");
		assertEquals("1", row.get(2));
		row.put(2, "2");
		assertEquals("2", row.get(2));
		row.put(3, "3");
		assertEquals("3", row.get(3));
		row.put(3, "4");
		assertEquals("4", row.get(3));
		row.put(2, "5");
		assertEquals("5", row.get(2));
		row.put(2, "6");
		assertEquals("6", row.get(2));
	}

	@Test
	public void testPut2() {
		Iterator<Integer> iterator;

		row.put(3, "3");
		row.put(2, "2");
		row.put(1, "1");

		iterator = row.keys().iterator();
		assertTrue(iterator.hasNext());
		assertEquals(1, iterator.next());
		assertTrue(iterator.hasNext());
		assertEquals(2, iterator.next());
		assertTrue(iterator.hasNext());
		assertEquals(3, iterator.next());
		assertFalse(iterator.hasNext());
	}
	
	@Test
	public void testPut3() {
		row.put(1, "1");
		row.put(1, null);
		assertFalse(row.containsKey(1));
	}

	@Test
	public void testContainsKey() {
		row.put(3, "3");
		assertEquals("3", row.get(3));
	}

	@Test
	public void testDecrementIndexesAbove() {
		row.put(5, "5");
		row.put(6, "6");
		row.put(8, "8");
		row.decrementIndexesAbove(7);
		assertEquals("8", row.get(7));
		
		row.put(9, "9");
		assertEquals("9", row.get(9));
	}

	@Test
	public void testKeys() {
		List<Integer> ints = new ArrayList<Integer>();
		ints.add(5);
		ints.add(6);
		ints.add(8);
		ints.add(2);
		ints.add(4);
		for (int i : ints) {
			row.put(i, Integer.toString(i));
		}
		Collections.sort(ints);
		for (int k : row.keys()) {
			assertEquals(k, ints.get(0));
			ints.remove(0);
		}
	}

	@Test
	public void testRemove1() {
		row.put(1, "1");
		row.put(2, "2");
		row.remove(1);
		for (int i : row.keys()) {
			assertEquals("2", row.get(i));
		}
	}

	@Test
	public void testRemove2() {
		row.put(1, "1");
		row.put(2, "2");
		row.remove(2);
		for (int i : row.keys()) {
			assertEquals("1", row.get(i));
		}
	}

	@Test
	public void testRemove3() {
		Iterator<Integer> iterator;

		row.put(3, "3");
		row.put(2, "2");
		row.put(1, "1");

		row.remove(2);
		
		iterator = row.keys().iterator();
		assertTrue(iterator.hasNext());
		assertEquals(1, iterator.next());
		assertTrue(iterator.hasNext());
		assertEquals(3, iterator.next());
		assertFalse(iterator.hasNext());
	}

	@Test
	public void testPutLastRemove() {
		row.putLast(1, "1");
		row.putLast(2, "2");
		row.remove(2);
		row.putLast(3, "3");
		assertEquals("3", row.get(3));
	}
	
	@Test
	public void testDecrementRemove1() {
		row.put(1, "1");
		row.put(2, "2");
		row.put(3, "3");
		row.put(4, "4");
		row.remove(2);
		assertEquals(null, row.get(2));
		row.decrementIndexesAbove(2);
		assertEquals("3", row.get(2));
		row.remove(2);
		assertEquals(null, row.get(2));
		row.decrementIndexesAbove(2);
		assertEquals("4", row.get(2));
	}
	
	@Test
	public void testDecrementRemove2() {
		row.put(1, "1");
		row.put(2, "2");
		row.put(3, "3");
		row.put(4, "4");
		row.remove(2);
		row.decrementIndexesAbove(2);
		row.remove(2);
		row.decrementIndexesAbove(2);

		Iterator<Integer> iterator = row.keys().iterator();
		int key;
		assertTrue(iterator.hasNext());
		assertEquals(1, key = iterator.next());
		assertEquals("1", row.get(key));
		assertTrue(iterator.hasNext());
		assertEquals(2, key = iterator.next());
		assertEquals("4", row.get(key));
		assertFalse(iterator.hasNext());	
	}
	
	@Test
	public void testDecrementRemove3() {
		List<Integer> ints = Arrays.asList(new Integer[] {1,2,3,4,5,6,7,8,9});
		for (int i : ints) {
			row.put(i, Integer.toString(i));
		}
		
		row.remove(5);
		row.decrementIndexesAbove(5);
		row.remove(7);
		row.decrementIndexesAbove(7);
		row.remove(6);
		row.decrementIndexesAbove(6);
		row.remove(6);
		row.decrementIndexesAbove(6);

		Iterator<Integer> iterator = row.keys().iterator();
		int key;
		assertTrue(iterator.hasNext());
		assertEquals(1, key = iterator.next());
		assertEquals("1", row.get(key));
		assertTrue(iterator.hasNext());
		assertEquals(2, key = iterator.next());
		assertEquals("2", row.get(key));
		assertTrue(iterator.hasNext());
		assertEquals(3, key = iterator.next());
		assertEquals("3", row.get(key));
		assertTrue(iterator.hasNext());
		assertEquals(4, key = iterator.next());
		assertEquals("4", row.get(key));
		assertTrue(iterator.hasNext());
		assertEquals(5, key = iterator.next());
		assertEquals("6", row.get(key));
		assertFalse(iterator.hasNext());	
		
	}

	@Test
	public void testPutLast() {
		row.putLast(1, "1");
		row.putLast(2, "2");
		row.putLast(4, "4");

		row.remove(2);
		
		Iterator<Integer> iterator = row.keys().iterator();
		assertTrue(iterator.hasNext());
		assertEquals("1", row.get(iterator.next()));
		assertTrue(iterator.hasNext());
		assertEquals("4", row.get(iterator.next()));
		assertFalse(iterator.hasNext());
	}

	
}


==> JavaKh-v2/test/org/katlas/JavaKh/test/MatrixRow/PackedArrayRowTest.java <==
package org.katlas.JavaKh.test.MatrixRow;


import org.junit.Before;
import org.katlas.JavaKh.rows.PackedArrayRow;

public class PackedArrayRowTest extends MatrixRowTest<PackedArrayRow<String>> {

	@Before
	public void setUp() throws Exception {
		row = new PackedArrayRow<String>();
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/MatrixRow/RedBlackIntegerMapTest.java <==
package org.katlas.JavaKh.test.MatrixRow;


import org.junit.Before;
import org.katlas.JavaKh.rows.RedBlackIntegerMap;

public class RedBlackIntegerMapTest extends MatrixRowTest<RedBlackIntegerMap<String>> {

	@Before
	public void setUp() throws Exception {
		row = new RedBlackIntegerMap<String>();
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/TorusKnotTests.java <==
package org.katlas.JavaKh.test;

import static org.junit.Assert.assertEquals;

import java.io.BufferedReader;
import java.io.IOException;
import java.io.StringReader;

import org.junit.BeforeClass;
import org.junit.Test;
import org.katlas.JavaKh.JavaKh;
import org.katlas.JavaKh.Komplex;
import org.katlas.JavaKh.algebra.rings.Rational;
import org.katlas.JavaKh.algebra.rings.Rings;


public class TorusKnotTests {

	private static final String pdT32 = "PD[X[1, 4, 2, 5], X[3, 6, 4, 1], X[5, 2, 6, 3]]";
	private static final String T32_polynomial = "q^-9*t^-3 + q^-5*t^-2 + q^-3*t^0 + q^-1*t^0 ";
	
	private static final String pdT43 = "PD[X[4,16,5,15],X[5,11,6,10],X[16,12,1,11],X[1,7,2,6],X[12,8,13,7],X[9,15,10,14],X[13,3,14,2],X[8,4,9,3]]";
	private static final String T43_polynomial = "q^5*t^0 + q^7*t^0 + q^9*t^2 + q^13*t^3 + q^11*t^4 + q^13*t^4 + q^15*t^5 + q^17*t^5 ";
	
	private static final String pdT54 = "PD[X[23,1,24,30],X[16,2,17,1],X[17,25,18,24],X[11,19,12,18],X[10,26,11,25],X[9,3,10,2],X[15,9,16,8],X[22,8,23,7],X[29,7,30,6],X[3,27,4,26],X[5,13,6,12],X[4,20,5,19],X[27,21,28,20],X[21,15,22,14],X[28,14,29,13]]";
	private static final String T54_polynomial = "q^11*t^0 + q^13*t^0 + q^15*t^2 + q^19*t^3 + q^17*t^4 + q^19*t^4 + q^21*t^5 + q^23*t^5 + q^19*t^6 + q^21*t^6 + q^23*t^7 + q^25*t^7 + q^23*t^8 + q^27*t^9 ";
	
	private static final String pdT65 = "PD[X[1, 31, 2, 30], X[48, 40, 1, 39], X[40, 32, 41, 31], X[10, 30, 11, 29], X[9, 39, 10, 38], X[8, 48, 9, 47], X[11, 21, 12, 20], X[19, 29, 20, 28], X[2, 22, 3, 21], X[3, 13, 4, 12], X[18, 38, 19, 37], X[17, 47, 18, 46], X[41, 23, 42, 22], X[16, 8, 17, 7], X[32, 24, 33, 23], X[42, 14, 43, 13], X[33, 15, 34, 14], X[24, 16, 25, 15], X[43, 5, 44, 4], X[34, 6, 35, 5], X[25, 7, 26, 6], X[35, 45, 36, 44], X[26, 46, 27, 45], X[27, 37, 28, 36]]";
	private static final String T65_polynomial = "q^19*t^0 + q^21*t^0 + q^23*t^2 + q^27*t^3 + q^25*t^4 + q^27*t^4 + q^29*t^5 + q^31*t^5 + q^27*t^6 + q^29*t^6 + q^31*t^7 + q^33*t^7 + q^29*t^8 + 2*q^31*t^8 + q^33*t^9 + 2*q^35*t^9 + q^33*t^10 + 2*q^37*t^11 + q^35*t^12 + q^37*t^12 + q^41*t^12 + q^39*t^13 + q^41*t^13 ";
	
	
	
	@BeforeClass
	public static void setUpBeforeClass() throws Exception {
		JavaKh.inMemory = false;

		Rings.setRing("Rational");
	}
	
	private int[][] parseKnot(String pd) throws IOException {
		BufferedReader br = new BufferedReader(new StringReader(pd));
		return Komplex.getPD(br);
	}
	
	private Komplex<Rational> createComplex(int[][] knot) {
		return Komplex.generateFast(knot, Komplex.getSigns(knot), false, false, JavaKh.inMemory);
	}
	
	private Komplex<Rational> createComplex(String pd) throws IOException {
		return createComplex(parseKnot(pd));
	}
	
	@Test
	public void testT32() throws IOException {
		assertEquals(T32_polynomial, createComplex(pdT32).Kh());
	}

	@Test
	public void testT43() throws IOException {
		assertEquals(T43_polynomial, createComplex(pdT43).Kh());
	}

	@Test
	public void testT54() throws IOException {
		assertEquals(T54_polynomial, createComplex(pdT54).Kh());
	}

	@Test
	public void testT65() throws IOException {
		assertEquals(T65_polynomial, createComplex(pdT65).Kh());
	}

}


==> JavaKh-v2/test/org/katlas/JavaKh/test/UniversalTorusKnotTests.java <==
package org.katlas.JavaKh.test;

import static org.junit.Assert.assertEquals;

import java.io.BufferedReader;
import java.io.IOException;
import java.io.StringReader;

import org.junit.BeforeClass;
import org.junit.Test;
import org.katlas.JavaKh.JavaKh;
import org.katlas.JavaKh.Komplex;
import org.katlas.JavaKh.algebra.rings.Int;
import org.katlas.JavaKh.algebra.rings.Rings;


public class UniversalTorusKnotTests {

	private static final String pdT43 = "PD[X[4,16,5,15],X[5,11,6,10],X[16,12,1,11],X[1,7,2,6],X[12,8,13,7],X[9,15,10,14],X[13,3,14,2],X[8,4,9,3]]";
	private static final String T43_umodule = "q^5*t^0*h^0*M[0, 1] + q^7*t^0*h^0*M[0, 1] + q^9*t^2*h^0*M[0, 1] + q^9*t^2*h^1*M[1, 1, 1] + q^9*t^2*h^2*M[1, 1, 0] + q^11*t^2*h^0*M[1, 1, 2] + q^11*t^2*h^1*M[1, 1, -1] + q^11*t^3*h^0*M[1, 1, 0] + q^11*t^3*h^1*M[1, 1, 0] + q^13*t^3*h^0*M[1, 1, 0] + q^11*t^4*h^0*M[0, 1] + q^11*t^4*h^2*M[1, 1, 1] + q^11*t^4*h^3*M[1, 1, -1] + q^13*t^4*h^0*M[0, 1] + q^13*t^4*h^1*M[1, 1, 0] + q^13*t^4*h^2*M[1, 1, -1] + q^15*t^5*h^0*M[0, 1] + q^17*t^5*h^0*M[0, 1]";
	
	private static final String pdT54 = "PD[X[23,1,24,30],X[16,2,17,1],X[17,25,18,24],X[11,19,12,18],X[10,26,11,25],X[9,3,10,2],X[15,9,16,8],X[22,8,23,7],X[29,7,30,6],X[3,27,4,26],X[5,13,6,12],X[4,20,5,19],X[27,21,28,20],X[21,15,22,14],X[28,14,29,13]]";
	private static final String T54_umodule = "q^11*t^0*h^0*M[0, 1] + q^13*t^0*h^0*M[0, 1] + q^15*t^2*h^0*M[0, 1] + q^15*t^2*h^1*M[1, 1, 1] + q^15*t^2*h^2*M[1, 1, 0] + q^17*t^2*h^0*M[1, 1, 2] + q^17*t^2*h^1*M[1, 1, -1] + q^17*t^3*h^0*M[1, 1, 0] + q^17*t^3*h^1*M[1, 1, 0] + q^19*t^3*h^0*M[1, 1, 0] + q^17*t^4*h^0*M[0, 1] + q^17*t^4*h^2*M[1, 1, 1] + q^17*t^4*h^3*M[1, 1, -1] + q^19*t^4*h^0*M[0, 1] + q^19*t^4*h^1*M[1, 1, 0] + q^19*t^4*h^2*M[1, 1, -1] + q^21*t^5*h^0*M[2, 1, 0, 0] + q^21*t^5*h^1*M[1, 1, 0] + q^23*t^5*h^0*M[1, 1, 0] + q^19*t^6*h^0*M[0, 1] + q^19*t^6*h^1*M[1, 1, 1] + q^19*t^6*h^2*M[2, 1, 0, 0] + q^19*t^6*h^3*M[1, 1, 0] + q^21*t^6*h^0*M[1, 2, 2, 2] + q^21*t^6*h^1*M[2, 2, 1, 0, 0, -1] + q^21*t^6*h^2*M[1, 2, 0, 0] + q^23*t^6*h^0*M[2, 1, 2, 2] + q^23*t^6*h^1*M[1, 1, -1] + q^21*t^7*h^0*M[0, 1] + q^21*t^7*h^1*M[1, 1, 0] + q^21*t^7*h^2*M[1, 1, 0] + q^23*t^7*h^0*M[1, 2, 0, 0] + q^23*t^7*h^1*M[1, 2, 0, 0] + q^25*t^7*h^0*M[1, 1, 0] + q^23*t^8*h^0*M[0, 1] + q^23*t^8*h^1*M[1, 1, 2] + q^23*t^8*h^2*M[2, 1, 0, -1] + q^23*t^8*h^3*M[1, 1, 1] + q^25*t^8*h^0*M[1, 1, 4] + q^25*t^8*h^1*M[2, 1, -2, 0] + q^25*t^8*h^2*M[1, 1, 1] + q^25*t^9*h^0*M[0, 1] + q^25*t^9*h^1*M[1, 1, 1] + q^25*t^9*h^2*M[1, 1, 0] + q^27*t^9*h^0*M[1, 2, 2, 2] + q^27*t^9*h^1*M[1, 2, -1, -2] + q^29*t^9*h^0*M[1, 1, -2] + q^27*t^10*h^0*M[0, 1] + q^29*t^10*h^0*M[0, 1]";
	
	private static final String pdT65 = "PD[X[1, 31, 2, 30], X[48, 40, 1, 39], X[40, 32, 41, 31], X[10, 30, 11, 29], X[9, 39, 10, 38], X[8, 48, 9, 47], X[11, 21, 12, 20], X[19, 29, 20, 28], X[2, 22, 3, 21], X[3, 13, 4, 12], X[18, 38, 19, 37], X[17, 47, 18, 46], X[41, 23, 42, 22], X[16, 8, 17, 7], X[32, 24, 33, 23], X[42, 14, 43, 13], X[33, 15, 34, 14], X[24, 16, 25, 15], X[43, 5, 44, 4], X[34, 6, 35, 5], X[25, 7, 26, 6], X[35, 45, 36, 44], X[26, 46, 27, 45], X[27, 37, 28, 36]]";
	private static final String T65_umodule = "q^19*t^0*h^0*M[0, 1] + q^21*t^0*h^0*M[0, 1] + q^23*t^2*h^0*M[0, 1] + q^23*t^2*h^1*M[1, 1, -1] + q^23*t^2*h^2*M[1, 1, 0] + q^25*t^2*h^0*M[1, 1, -2] + q^25*t^2*h^1*M[1, 1, 1] + q^25*t^3*h^0*M[1, 1, 0] + q^25*t^3*h^1*M[1, 1, 0] + q^27*t^3*h^0*M[1, 1, 0] + q^25*t^4*h^0*M[0, 1] + q^25*t^4*h^2*M[1, 1, 1] + q^25*t^4*h^3*M[1, 1, -1] + q^27*t^4*h^0*M[0, 1] + q^27*t^4*h^1*M[1, 1, 0] + q^27*t^4*h^2*M[1, 1, -1] + q^29*t^5*h^0*M[2, 1, 0, 0] + q^29*t^5*h^1*M[1, 1, 0] + q^31*t^5*h^0*M[1, 1, 0] + q^27*t^6*h^0*M[0, 1] + q^27*t^6*h^1*M[1, 1, -1] + q^27*t^6*h^2*M[2, 1, 0, 0] + q^27*t^6*h^3*M[1, 1, 0] + q^29*t^6*h^0*M[1, 2, -2, 2] + q^29*t^6*h^1*M[2, 2, 0, 1, 1, 0] + q^29*t^6*h^2*M[1, 2, 0, 0] + q^31*t^6*h^0*M[2, 1, 2, 2] + q^31*t^6*h^1*M[1, 1, -1] + q^29*t^7*h^0*M[1, 1, 0] + q^29*t^7*h^1*M[2, 1, 0, 0] + q^29*t^7*h^2*M[1, 1, 0] + q^31*t^7*h^0*M[2, 2, 0, 0, 0, 0] + q^31*t^7*h^1*M[1, 2, 0, 0] + q^33*t^7*h^0*M[1, 1, 0] + q^29*t^8*h^0*M[0, 1] + q^29*t^8*h^2*M[2, 1, 0, 2] + q^29*t^8*h^3*M[3, 1, 0, -1, -2] + q^29*t^8*h^4*M[1, 1, 1] + q^31*t^8*h^0*M[0, 2] + q^31*t^8*h^1*M[2, 2, 1, 0, -1, 0] + q^31*t^8*h^2*M[3, 2, 0, 0, 0, -2, 0, -2] + q^31*t^8*h^3*M[1, 2, 0, 1] + q^33*t^8*h^0*M[2, 1, 2, -2] + q^33*t^8*h^1*M[3, 1, -1, 0, 1] + q^33*t^8*h^2*M[1, 1, 0] + q^33*t^9*h^0*M[1, 2, 0, 0] + q^33*t^9*h^1*M[2, 2, 0, 0, -1, -1] + q^33*t^9*h^2*M[1, 2, 0, 0] + q^35*t^9*h^0*M[2, 3, 0, 0, 0, -2, 2, -2] + q^35*t^9*h^1*M[1, 3, 1, 0, 1] + q^37*t^9*h^0*M[1, 1, 2] + q^33*t^10*h^0*M[0, 1] + q^33*t^10*h^1*M[1, 1, 5] + q^33*t^10*h^2*M[2, 1, 1, -5] + q^33*t^10*h^3*M[1, 1, -1] + q^35*t^10*h^0*M[1, 2, 10, 0] + q^35*t^10*h^1*M[2, 2, 0, 0, -5, 0] + q^35*t^10*h^2*M[1, 2, -1, 0] + q^37*t^10*h^0*M[2, 1, 0, 0] + q^37*t^10*h^1*M[1, 1, 0] + q^35*t^11*h^0*M[1, 1, 0] + q^35*t^11*h^1*M[1, 1, 0] + q^35*t^11*h^2*M[2, 1, 0, -1] + q^35*t^11*h^3*M[2, 1, 0, 1] + q^37*t^11*h^0*M[1, 2, 0, 0] + q^37*t^11*h^1*M[2, 2, 0, 0, -5, 0] + q^37*t^11*h^2*M[2, 2, 0, 0, 5, 1] + q^39*t^11*h^0*M[2, 1, 0, -10] + q^39*t^11*h^1*M[2, 1, 0, 5] + q^35*t^12*h^0*M[0, 1] + q^35*t^12*h^2*M[2, 1, 0, 1] + q^35*t^12*h^3*M[3, 1, 0, -1, 0] + q^35*t^12*h^4*M[1, 1, 0] + q^37*t^12*h^0*M[0, 1] + q^37*t^12*h^1*M[2, 1, 0, 0] + q^37*t^12*h^2*M[3, 1, 0, -1, 1] + q^37*t^12*h^3*M[1, 1, 0] + q^39*t^12*h^0*M[2, 2, -3, 0, -35, 0] + q^39*t^12*h^1*M[3, 2, 0, 0, 0, 0, 0, 0] + q^39*t^12*h^2*M[1, 2, 0, 0] + q^41*t^12*h^0*M[3, 2, -3, 0, -35, 0, -35, 0] + q^41*t^12*h^1*M[1, 2, 35, 0] + q^39*t^13*h^0*M[0, 2] + q^39*t^13*h^1*M[1, 2, 35, -3] + q^39*t^13*h^2*M[1, 2, 0, 0] + q^41*t^13*h^0*M[1, 3, 70, -3, -3] + q^41*t^13*h^1*M[1, 3, -35, 0, 0] + q^43*t^13*h^0*M[1, 1, -3] + q^41*t^14*h^0*M[0, 1] + q^43*t^14*h^0*M[0, 1]";
	
	private static final String pdT76 = "PD[X[13, 25, 14, 24], X[3, 15, 4, 14], X[2, 26, 3, 25], X[12, 36, 13, 35], X[1, 37, 2, 36], X[23, 35, 24, 34], X[70, 48, 1, 47], X[11, 47, 12, 46], X[22, 46, 23, 45], X[33, 45, 34, 44], X[10, 58, 11, 57], X[21, 57, 22, 56], X[32, 56, 33, 55], X[43, 55, 44, 54], X[69, 59, 70, 58], X[59, 49, 60, 48], X[60, 38, 61, 37], X[61, 27, 62, 26], X[49, 39, 50, 38], X[50, 28, 51, 27], X[62, 16, 63, 15], X[63, 5, 64, 4], X[51, 17, 52, 16], X[52, 6, 53, 5], X[53, 65, 54, 64], X[39, 29, 40, 28], X[40, 18, 41, 17], X[42, 66, 43, 65], X[41, 7, 42, 6], X[9, 69, 10, 68], X[20, 68, 21, 67], X[31, 67, 32, 66], X[29, 19, 30, 18], X[19, 9, 20, 8], X[30, 8, 31, 7]]";
	private static final String T76_umodule = "q^29*t^0*h^0*M[0, 1] + q^31*t^0*h^0*M[0, 1] + q^33*t^2*h^0*M[0, 1] + q^33*t^2*h^1*M[1, 1, -1] + q^33*t^2*h^2*M[1, 1, 0] + q^35*t^2*h^0*M[1, 1, -2] + q^35*t^2*h^1*M[1, 1, 1] + q^35*t^3*h^0*M[1, 1, 0] + q^35*t^3*h^1*M[1, 1, 0] + q^37*t^3*h^0*M[1, 1, 0] + q^35*t^4*h^0*M[0, 1] + q^35*t^4*h^2*M[1, 1, 1] + q^35*t^4*h^3*M[1, 1, -1] + q^37*t^4*h^0*M[0, 1] + q^37*t^4*h^1*M[1, 1, 0] + q^37*t^4*h^2*M[1, 1, -1] + q^39*t^5*h^0*M[2, 1, 0, 0] + q^39*t^5*h^1*M[1, 1, 0] + q^41*t^5*h^0*M[1, 1, 0] + q^37*t^6*h^0*M[0, 1] + q^37*t^6*h^1*M[1, 1, -1] + q^37*t^6*h^2*M[2, 1, 0, 0] + q^37*t^6*h^3*M[1, 1, 0] + q^39*t^6*h^0*M[1, 2, 2, -2] + q^39*t^6*h^1*M[2, 2, 1, 0, 0, 1] + q^39*t^6*h^2*M[1, 2, 0, 0] + q^41*t^6*h^0*M[2, 1, 2, 2] + q^41*t^6*h^1*M[1, 1, -1] + q^39*t^7*h^0*M[1, 1, 0] + q^39*t^7*h^1*M[2, 1, 0, 0] + q^39*t^7*h^2*M[1, 1, 0] + q^41*t^7*h^0*M[2, 2, 0, 0, 0, 0] + q^41*t^7*h^1*M[1, 2, 0, 0] + q^43*t^7*h^0*M[1, 1, 0] + q^39*t^8*h^0*M[0, 1] + q^39*t^8*h^2*M[2, 1, 0, -2] + q^39*t^8*h^3*M[3, 1, 0, 2, -1] + q^39*t^8*h^4*M[1, 1, 1] + q^41*t^8*h^0*M[0, 2] + q^41*t^8*h^1*M[2, 2, 1, 0, 5, 0] + q^41*t^8*h^2*M[3, 2, 0, 0, 0, 2, 0, -2] + q^41*t^8*h^3*M[1, 2, 0, 1] + q^43*t^8*h^0*M[2, 1, 2, 10] + q^43*t^8*h^1*M[3, 1, -1, -5, 0] + q^43*t^8*h^2*M[1, 1, 0] + q^43*t^9*h^0*M[3, 2, 0, 0, 0, 0, 0, 0] + q^43*t^9*h^1*M[3, 2, 0, 0, 0, 0, -5, 1] + q^43*t^9*h^2*M[1, 2, 0, 0] + q^45*t^9*h^0*M[3, 3, 0, 0, 0, 0, 0, 0, -10, 2, 2] + q^45*t^9*h^1*M[1, 3, 5, -1, 0] + q^47*t^9*h^0*M[1, 1, 2] + q^41*t^10*h^0*M[0, 1] + q^41*t^10*h^1*M[1, 1, 1] + q^41*t^10*h^2*M[3, 1, 0, 0, 0] + q^41*t^10*h^3*M[3, 1, 0, 0, 0] + q^41*t^10*h^4*M[1, 1, 0] + q^43*t^10*h^0*M[1, 3, 4, 2, 2] + q^43*t^10*h^1*M[3, 3, -1, 0, 0, 3, 5, 0, 0, 0, -1] + q^43*t^10*h^2*M[3, 3, 0, 1, 0, 0, 0, 0, 0, -4, 0] + q^43*t^10*h^3*M[1, 3, 0, -1, 0] + q^45*t^10*h^0*M[3, 3, -2, 0, 0, 6, 10, 0, 4, 2, 0] + q^45*t^10*h^1*M[3, 3, 0, 0, 0, 1, 0, 0, -3, -5, 0] + q^45*t^10*h^2*M[1, 3, 0, -1, 0] + q^47*t^10*h^0*M[3, 1, 0, 0, 0] + q^47*t^10*h^1*M[1, 1, 0] + q^43*t^11*h^0*M[0, 1] + q^43*t^11*h^1*M[2, 1, 0, 0] + q^43*t^11*h^2*M[3, 1, 0, 0, 0] + q^43*t^11*h^3*M[2, 1, 0, 0] + q^43*t^11*h^4*M[1, 1, 0] + q^45*t^11*h^0*M[2, 3, 0, 0, 0, 0, 0, 0] + q^45*t^11*h^1*M[3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0] + q^45*t^11*h^2*M[2, 3, 0, 0, 0, 3, 1, 0] + q^45*t^11*h^3*M[1, 3, -3, -1, 0] + q^47*t^11*h^0*M[3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0] + q^47*t^11*h^1*M[2, 3, 0, 0, 0, 5, 0, 0] + q^47*t^11*h^2*M[1, 3, -4, -3, -1] + q^49*t^11*h^0*M[2, 1, 0, 10] + q^49*t^11*h^1*M[1, 1, -5] + q^45*t^12*h^0*M[0, 2] + q^45*t^12*h^1*M[2, 2, 2, 0, -7, 1] + q^45*t^12*h^2*M[5, 2, 0, 0, 1, 0, -13, 0, -3, 0, 7, 0] + q^45*t^12*h^3*M[3, 2, 0, 0, -1, 0, 13, 0] + q^47*t^12*h^0*M[2, 3, -2, 4, 0, 4, -14, 2] + q^47*t^12*h^1*M[5, 3, 1, 0, 0, 0, 0, 0, -11, 0, 0, 0, -2, 0, 0, 7, -1] + q^47*t^12*h^2*M[3, 3, 0, 0, 0, 0, -1, 0, 0, 13, 0] + q^49*t^12*h^0*M[5, 2, 2, 0, 0, 0, -22, 0, -2, 0, 4, 0] + q^49*t^12*h^1*M[3, 2, -1, 0, 0, 0, 11, 0] + q^51*t^12*h^0*M[3, 1, 0, 0, 0] + q^47*t^13*h^0*M[1, 2, 0, 0] + q^47*t^13*h^1*M[3, 2, 1, 0, 0, 0, 0, 0] + q^47*t^13*h^2*M[3, 2, 0, 0, 0, 0, 0, 0] + q^47*t^13*h^3*M[1, 2, 0, 0] + q^49*t^13*h^0*M[3, 5, 2, 4, 0, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] + q^49*t^13*h^1*M[3, 5, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, -11, -13, -1, 0, 0] + q^49*t^13*h^2*M[1, 5, 0, 0, 0, 0, 0] + q^51*t^13*h^0*M[3, 3, 2, 2, 0, 0, 0, 0, -22, -26, -2] + q^51*t^13*h^1*M[1, 3, 11, 13, 1] + q^47*t^14*h^0*M[0, 1] + q^47*t^14*h^1*M[1, 1, -1] + q^47*t^14*h^2*M[3, 1, 0, 0, 0] + q^47*t^14*h^3*M[3, 1, 0, 0, 0] + q^47*t^14*h^4*M[1, 1, 0] + q^49*t^14*h^0*M[1, 3, 0, -2, 4] + q^49*t^14*h^1*M[3, 3, 0, 0, 1, 0, 0, -9, 0, 1, 0] + q^49*t^14*h^2*M[3, 3, 0, 0, 0, 0, 0, 0, 0, 0, 0] + q^49*t^14*h^3*M[1, 3, 0, 0, 0] + q^51*t^14*h^0*M[3, 3, 0, 2, 0, 0, -18, 0, 0, 4, 0] + q^51*t^14*h^1*M[3, 3, 0, -1, 0, 0, 9, 0, 0, 0, 0] + q^51*t^14*h^2*M[1, 3, 0, 0, 0] + q^53*t^14*h^0*M[3, 1, 0, 0, 0] + q^53*t^14*h^1*M[1, 1, 0] + q^49*t^15*h^0*M[1, 1, 0] + q^49*t^15*h^1*M[2, 1, 0, 0] + q^49*t^15*h^2*M[3, 1, 0, 0, 0] + q^49*t^15*h^3*M[3, 1, 0, 0, 0] + q^49*t^15*h^4*M[1, 1, 0] + q^51*t^15*h^0*M[2, 3, 0, 0, 0, 0, 0, 0] + q^51*t^15*h^1*M[3, 3, 0, 0, 0, 0, 0, 0, -9, -1, 0] + q^51*t^15*h^2*M[3, 3, 0, 0, 0, -27, -3, 0, -9, -1, 0] + q^51*t^15*h^3*M[1, 3, 18, 2, 0] + q^53*t^15*h^0*M[3, 3, 0, 0, 0, 0, 0, 0, -18, -2, 2] + q^53*t^15*h^1*M[3, 3, 0, 0, 0, -27, -3, 9, -9, -1, 4] + q^53*t^15*h^2*M[1, 3, 18, 2, -6] + q^55*t^15*h^0*M[3, 1, 0, -4, -2] + q^55*t^15*h^1*M[1, 1, 3] + q^49*t^16*h^0*M[0, 1] + q^49*t^16*h^1*M[1, 1, 2] + q^49*t^16*h^2*M[4, 1, 0, 0, 0, -1] + q^49*t^16*h^3*M[4, 1, 0, 0, 0, 0] + q^49*t^16*h^4*M[1, 1, 0] + q^51*t^16*h^0*M[1, 2, -2, 4] + q^51*t^16*h^1*M[4, 2, 2, 0, 0, 0, 0, -2, 1, 0] + q^51*t^16*h^2*M[4, 2, 0, 0, -3, 0, 0, 0, 0, -1] + q^51*t^16*h^3*M[1, 2, 0, 0] + q^53*t^16*h^0*M[4, 3, 3, 4, 0, -2, 0, 0, 0, -2, 0, 0, 2, 0] + q^53*t^16*h^1*M[4, 3, 0, -2, 0, -3, 0, 0, 0, 0, 0, 0, -1, 0] + q^53*t^16*h^2*M[1, 3, 0, -3, 0] + q^55*t^16*h^0*M[4, 3, 3, 0, 0, -8, 0, 0, -2, 0, 0, 0, 0, 0] + q^55*t^16*h^1*M[1, 3, 5, 0, 0] + q^57*t^16*h^0*M[1, 1, 0] + q^51*t^17*h^0*M[0, 1] + q^51*t^17*h^1*M[2, 1, 0, -1] + q^51*t^17*h^2*M[4, 1, 0, 0, 0, 0] + q^51*t^17*h^3*M[3, 1, 0, 0, 0] + q^51*t^17*h^4*M[1, 1, 0] + q^53*t^17*h^0*M[2, 4, 0, 0, 0, 0, 0, 0, -2, -2] + q^53*t^17*h^1*M[4, 4, -6, -3, 0, 0, 18, 9, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0] + q^53*t^17*h^2*M[3, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] + q^53*t^17*h^3*M[1, 4, 0, 0, 0, 0] + q^55*t^17*h^0*M[4, 4, -12, -4, -2, 0, 36, 12, 6, 0, 0, 0, 0, 0, 0, 0, 0, -2] + q^55*t^17*h^1*M[3, 4, 6, 0, -1, 0, 6, 0, -1, 0, -18, 0, 3, 0] + q^55*t^17*h^2*M[1, 4, -6, 0, 1, 0] + q^57*t^17*h^0*M[3, 1, -4, -4, 12] + q^57*t^17*h^1*M[1, 1, 4] + q^53*t^18*h^0*M[0, 2] + q^53*t^18*h^1*M[2, 2, 0, 0, 1, 0] + q^53*t^18*h^2*M[5, 2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] + q^53*t^18*h^3*M[4, 2, 0, 0, 0, 0, 0, 0, 0, 0] + q^53*t^18*h^4*M[1, 2, 0, 0] + q^55*t^18*h^0*M[2, 4, -9, -3, 0, 0, -12, -4, 2, 0] + q^55*t^18*h^1*M[5, 4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -6, -2, 0, 0, 0, 0, -1, 0] + q^55*t^18*h^2*M[4, 4, 0, 0, 0, 0, 0, 0, 0, 0, 6, 2, 0, 0, 0, 0, 0, 0] + q^55*t^18*h^3*M[1, 4, 0, 0, 0, 0] + q^57*t^18*h^0*M[5, 3, 3, -3, 0, -9, 0, -3, 0, 0, 0, 2, -14, -4, -12, 0, -4] + q^57*t^18*h^1*M[4, 3, -3, 0, 0, 0, 0, 0, -2, 6, 2, -8, 0, 2] + q^57*t^18*h^2*M[1, 3, 8, 0, 0] + q^59*t^18*h^0*M[4, 1, -3, 0, -2, -14] + q^59*t^18*h^1*M[1, 1, 8] + q^55*t^19*h^0*M[0, 2] + q^55*t^19*h^1*M[2, 2, 2, 0, 0, 0] + q^55*t^19*h^2*M[4, 2, 0, 0, -2, 0, 0, 0, 0, 0] + q^55*t^19*h^3*M[2, 2, 0, 0, 0, 0] + q^57*t^19*h^0*M[2, 5, 14, 4, 3, -3, 0, 0, 0, -2, 0, 0] + q^57*t^19*h^1*M[4, 5, 0, 0, 1, 0, 0, -6, -2, -3, 0, 0, 0, -2, 0, 0, 0, 0, 0, 0, 0, 0] + q^57*t^19*h^2*M[2, 5, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0] + q^59*t^19*h^0*M[4, 4, 0, 2, 0, 0, 2, -3, -3, 0, 14, 3, 0, -3, 0, -2, 0, 0] + q^59*t^19*h^1*M[2, 4, 0, -1, 0, 0, -8, 0, 0, 0] + q^61*t^19*h^0*M[2, 1, 0, -3] + q^57*t^20*h^0*M[0, 2] + q^57*t^20*h^1*M[1, 2, 0, -1] + q^57*t^20*h^2*M[1, 2, 0, 0] + q^59*t^20*h^0*M[1, 4, -2, 0, 0, -2] + q^59*t^20*h^1*M[1, 4, 0, 0, 0, 1] + q^61*t^20*h^0*M[1, 2, -2, 0] + q^59*t^21*h^0*M[0, 1] + q^61*t^21*h^0*M[0, 1]";
	
	@BeforeClass
	public static void setUpBeforeClass() throws Exception {
		Rings.setRing("Int");
		JavaKh.using_h = true;
	}
	
	private int[][] parseKnot(String pd) throws IOException {
		BufferedReader br = new BufferedReader(new StringReader(pd));
		return Komplex.getPD(br);
	}
	
	private Komplex<Int> createComplex(int[][] knot) {
		return Komplex.generateFast(knot, Komplex.getSigns(knot), false, false, true);
	}
	
	private Komplex<Int> createComplex(String pd) throws IOException {
		return createComplex(parseKnot(pd));
	}
	
	@Test
	public void testT43() throws IOException {
		assertEquals(T43_umodule, createComplex(pdT43).Kh());
	}

	@Test
	public void testT54() throws IOException {
		assertEquals(T54_umodule, createComplex(pdT54).Kh());
	}
	
	@Test
	public void testT65() throws IOException {
		assertEquals(T65_umodule, createComplex(pdT65).Kh());
	}

	@Test
	public void testT76() throws IOException {
		assertEquals(T76_umodule, createComplex(pdT76).Kh());
	}

}


==> ant-arxiv.sh <==
ant arxiv


==> ant-copy-pdf.sh <==
ant scott-copy-pdf


==> ant-pdf.sh <==
ant direct-pdf


==> diagrams/scripts/find_all_diagrams.sh <==
rm diagrams.list
for source in `ls ../../sections/*.tex`;
    do
        ./find_diagrams.sh $source
done;
./find_diagrams.sh ../../sandbox.tex
./find_diagrams.sh ../../todolist.tex
./find_diagrams.sh ../latex2pdf/defontify.tex
cat diagrams.list


==> diagrams/scripts/find_diagrams.sh <==
grep -o '\\\mathfig{[0-9\. ]*}{[a-zA-z0-9\/_-]*}' $1 | sed -e 's/\\\mathfig{.*{\(.*\)/\1/' | sed -e 's/}//g' >> diagrams.list
grep -o '\\\placefig{[0-9\. ]*}{[a-zA-z0-9\/_-]*}' $1 | sed -e 's/\\\placefig{.*{\(.*\)/\1/' | sed -e 's/}//g' >> diagrams.list
grep -o '\\\rotatemathfig{ [0-9\.]*}{[0-9\.-]*}{[a-zA-z0-9\/_-]*}' $1 | sed -e 's/\\\rotatemathfig{.*{\(.*\)/\1/' | sed -e 's/}//g' >> diagrams.list


==> diagrams/scripts/stripall.sh <==
for diagram in `cat diagrams.list`;
    do
        if [ ../pdf/$diagram.pdf -nt ../eps/$diagram.eps ]; then
            echo "*** stripping $diagram";
            ./strippdf.sh $diagram;
        else
            echo "$diagram is up to date"
        fi
done;
dos2unix extra_diagrams.list
for diagram in `cat extra_diagrams.list`;
    do
        if [ ../pdf/$diagram.pdf -nt ../eps/$diagram.eps ]; then
            echo "*** stripping $diagram";
            ./strippdf.sh $diagram;
        else
            echo "$diagram is up to date"
        fi
done;


==> diagrams/scripts/strippdf.sh <==
gs -r2400 -dBATCH -dNOPAUSE -dSAFER -q -dNOCACHE -sDEVICE=epswrite -sOutputFile=temp1.eps ../pdf/$1.pdf
sed -e '/CreationDate/d' temp1.eps > temp2.eps
rm temp1.eps
mv temp2.eps ../eps/$1.eps

